Nonequilibrium dynamical mean-field theory and its applications

The study of nonequilibrium phenomena in correlated lattice systems has developed into an active and exciting branch of condensed matter physics. This research field provides rich new insights that could not be obtained from the study of equilibrium situations, and the theoretical understanding of the physics often requires the development of new concepts and methods. On the experimental side, ultra-fast pump-probe spectroscopies enable studies of excitation and relaxation phenomena in correlated electron systems, while ultra-cold atoms in optical lattices provide a new way to control and measure the time-evolution of interacting lattice systems with a vastly different characteristic timescale compared to electron systems. A theoretical description of these phenomena is challenging because, firstly, we have to compute the quantum-mechanical time-evolution of many-body systems out of equilibrium, and secondly, deal with strong-correlation effects which can be of nonperturbative nature. In this review, we discuss the nonequilibrium extension of the dynamical mean field theory (DMFT), which treats quantum fluctuations in the time domain and works directly in the thermodynamic limit. The method reduces the complexity of the calculation via a mapping to a self-consistent impurity problem. Particular emphasis is placed on a detailed derivation of the formalism, and on a discussion of numerical techniques, which enable solutions of the effective nonequilibrium DMFT impurity problem. We summarize the insights gained into the properties of the infinite-dimensional Hubbard model under strong non-equilibrium conditions. These examples illustrate the current ability of the theoretical framework to reproduce and understand fundamental nonequilibrium phenomena, such as the dielectric breakdown of Mott insulators, photo-doping, and collapse-and-revival oscillations in quenched systems.

==> anc/cxx/makefile <==
SRC=$(PWD)/src
OBJ=$(PWD)/obj

CXX=g++ -lfftw3
INC=/usr/local/include
LIB=/usr/local/lib
CXX_FLAGS=-O3 -I$(INC) -L$(LIB)

PROG=noneq-dmft

### make all
all: $(PROG)

$(PROG): $(OBJ)/main.o $(OBJ)/green.o $(OBJ)/ipt.o $(OBJ)/dmft.o $(OBJ)/fft.o $(OBJ)/integral.o $(OBJ)/parm.o
	$(CXX) $(OBJ)/main.o $(OBJ)/green.o $(OBJ)/ipt.o $(OBJ)/dmft.o $(OBJ)/fft.o $(OBJ)/integral.o $(OBJ)/parm.o $(CXX_FLAGS)

$(OBJ)/main.o: $(SRC)/main.cxx
	$(CXX) -c $(SRC)/main.cxx -o $(OBJ)/main.o $(CXX_FLAGS)

$(OBJ)/ipt.o: $(SRC)/ipt.cxx $(OBJ)/dmft.o $(OBJ)/green.o $(OBJ)/fft.o $(OBJ)/integral.o $(OBJ)/parm.o
	$(CXX) -c $(SRC)/ipt.cxx -o $(OBJ)/ipt.o $(CXX_FLAGS)

$(OBJ)/dmft.o: $(SRC)/dmft.cxx $(OBJ)/green.o $(OBJ)/fft.o $(OBJ)/integral.o $(OBJ)/parm.o
	$(CXX) -c $(SRC)/dmft.cxx -o $(OBJ)/dmft.o $(CXX_FLAGS)

$(OBJ)/green.o: $(SRC)/green.cxx $(OBJ)/integral.o $(OBJ)/parm.o
	$(CXX) -c $(SRC)/green.cxx -o $(OBJ)/green.o $(CXX_FLAGS)

$(OBJ)/fft.o: $(SRC)/fft.cxx $(OBJ)/parm.o
	$(CXX) -c $(SRC)/fft.cxx -o $(OBJ)/fft.o $(CXX_FLAGS)

$(OBJ)/integral.o: $(SRC)/integral.cxx
	$(CXX) -c $(SRC)/integral.cxx -o $(OBJ)/integral.o $(CXX_FLAGS)

$(OBJ)/parm.o: $(SRC)/parm.cxx
	$(CXX) -c $(SRC)/parm.cxx -o $(OBJ)/parm.o $(CXX_FLAGS)

clean:
	rm $(OBJ)/* $(PWD)/a.out


==> anc/cxx/parm.sh <==
#!/bin/bash

# Parameters of the nonequilibrium DMFT simulation for the single-band Hubbard model
dos=semicircular  # density of states
beta=16.0         # inverse temperature
t_max=5.0         # duration of time evolution
U_i=0.0           # initial value of the interaction
U_f=2.0           # final value of the interaction after quench
N_tau=1024        # number of imaginary-time steps
N_t=200           # number of real-time steps
N_e=1000          # number of energy steps
N_iter=100        # maximum iteration of DMFT self-consistency
tolerance=0.0001  # tolerance for DMFT convergence
solver=IPT        # impurity solver

./a.out $dos $beta $t_max $U_i $U_f $N_tau $N_t $N_e $N_iter $tolerance $solver

==> anc/cxx/src/const.h <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#pragma once

#include <complex>
#include <math.h>
using namespace std;

const double pi=M_PI;  // 3.14159265358979
const complex<double> xj(0.0,1.0);


==> anc/cxx/src/dmft.cxx <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#include <iostream>
#include <fstream>
#include <string.h>
#include "dmft.h"
#include "fft.h"
#include "integral.h"

dmft::dmft(parm parm_) : local_green(parm_), weiss_green(parm_), self_energy(parm_), weiss_green_new(parm_), weiss_green_T(parm_), self_energy_T(parm_),
                         density(parm_.N_t+1), double_occupancy(parm_.N_t+1), kinetic_energy(parm_.N_t+1)
{
  if (strcmp(parm_.dos,"semicircular")==0){
    weiss_green_der=KB_derivative(parm_);
    weiss_green_der_new=KB_derivative(parm_);
  }
}


dmft::~dmft()
{
}


void dmft::start_eq_dmft(parm parm_)
{
  converged=false;
  G0_diff=1.0;
  time_step=0;
  iteration=1;
  initialize_eq_green(parm_);
  initialize_output_file();
  // equilibrium DMFT self-consistency loop
  while(!converged && iteration<=parm_.N_iter){
    eq_impurity_solution(parm_);
    eq_dmft_self_consistency(parm_);
    iteration+=1;
    if (G0_diff<=parm_.tolerance){
      converged=true;
      cout << "Equilibrium DMFT is converged" << endl;
    }
    if (iteration==parm_.N_iter+1 && G0_diff>parm_.tolerance){
      cout << "Equilibrium DMFT is NOT converged !!!!!" << endl;
    }
  }
  
  // Fourier transformation: G(w) -> G(t)
  int i, j;
  double w, tau;
  for (j=0;j<parm_.N_tau;j++){
    w=(2*j-parm_.N_tau+1)*pi/parm_.beta;
    local_green.matsubara_w[j]-=1.0/(xj*w)+(parm_.e2+0.25*parm_.U_i*parm_.U_i)/(xj*w)/(xj*w)/(xj*w);
  }
  fft_w2t(parm_,local_green.matsubara_w,local_green.matsubara_t);
  for (i=0;i<=parm_.N_tau;i++){
    tau=i*parm_.dtau;
    local_green.matsubara_t[i]+=-0.5+0.25*(parm_.e2+0.25*parm_.U_i*parm_.U_i)*tau*(parm_.beta-tau);
  }
  for (j=0;j<parm_.N_tau;j++){
    w=(2*j-parm_.N_tau+1)*pi/parm_.beta;
    local_green.matsubara_w[j]+=1.0/(xj*w)+(parm_.e2+0.25*parm_.U_i*parm_.U_i)/(xj*w)/(xj*w)/(xj*w);
  }
  
  measure_density(parm_);
  measure_double_occupancy(parm_);
  measure_kinetic_energy(parm_);
  measure_interaction_energy(parm_);
  measure_total_energy(parm_);
}


void dmft::eq_dmft_self_consistency(parm parm_)
{
  if (strcmp(parm_.dos,"semicircular")==0){
    // solve the lattice Dyson equation: G0(w)=1/[i*w-G(w)]
    for (int j=0;j<parm_.N_tau;j++){
      double w=(2*j-parm_.N_tau+1)*pi/parm_.beta;
      weiss_green.matsubara_w[j]=1.0/(xj*w-local_green.matsubara_w[j]);
    }
  }
  
  // Fourier transformation: G0(w) -> G0(t)
  for (int j=0;j<parm_.N_tau;j++){
      double w=(2*j-parm_.N_tau+1)*pi/parm_.beta;
      weiss_green.matsubara_w[j]-=1.0/(xj*w)+parm_.e2/(xj*w)/(xj*w)/(xj*w);
  }
  fft_w2t(parm_,weiss_green.matsubara_w,weiss_green_new.matsubara_t);
  for (int i=0;i<=parm_.N_tau;i++){
    double tau=i*parm_.dtau;
    weiss_green_new.matsubara_t[i]+=-0.5+0.25*parm_.e2*tau*(parm_.beta-tau);
  }
  for (int j=0;j<parm_.N_tau;j++){
      double w=(2*j-parm_.N_tau+1)*pi/parm_.beta;
      weiss_green.matsubara_w[j]+=1.0/(xj*w)+parm_.e2/(xj*w)/(xj*w)/(xj*w);
  }
  
  // evaluate |G0_{new}-G0_{old}|
  G0_diff=0.0;
  for (int i=0;i<=parm_.N_tau;i++) G0_diff+=abs(weiss_green_new.matsubara_t[i]-weiss_green.matsubara_t[i]);
  cout << "  Iteration #" << iteration << endl;
  cout << "  |G0_new-G0_old|=" << G0_diff << endl;
  // G0_{old} <= G0_{new}
  weiss_green.matsubara_t=weiss_green_new.matsubara_t;
}


void dmft::initialize_eq_green(parm parm_)
{
  // initialize G0(w)
  if (strcmp(parm_.dos,"semicircular")==0){
    double e_max=2.0;
    double de=e_max/parm_.N_e;
    for (int j=0;j<parm_.N_tau;j++){
      weiss_green.matsubara_w[j]=0.0;
      double w=(2*j-parm_.N_tau+1)*pi/parm_.beta;
      for (int k=1;k<2*parm_.N_e;k++){
	double ek=(k-parm_.N_e)*de;
	weiss_green.matsubara_w[j]+=de*sqrt(4.0-ek*ek)/(2.0*pi)/(xj*w-ek);
      }
    }
  }
  
  // Fourier transformation: G0(w) -> G0(t)
  for (int j=0;j<parm_.N_tau;j++){
    double w=(2*j-parm_.N_tau+1)*pi/parm_.beta;
    weiss_green.matsubara_w[j]-=1.0/(xj*w)+parm_.e2/(xj*w)/(xj*w)/(xj*w);
  }
  fft_w2t(parm_,weiss_green.matsubara_w,weiss_green.matsubara_t);
  for (int i=0;i<=parm_.N_tau;i++){
    double tau=i*parm_.dtau;
    weiss_green.matsubara_t[i]+=-0.5+0.25*parm_.e2*tau*(parm_.beta-tau);
  }
  for (int j=0;j<parm_.N_tau;j++){
    double w=(2*j-parm_.N_tau+1)*pi/parm_.beta;
    weiss_green.matsubara_w[j]+=1.0/(xj*w)+parm_.e2/(xj*w)/(xj*w)/(xj*w);
  }
}


void dmft::initialize_output_file()
{
  ofstream ofs1, ofs2, ofs3, ofs4, ofs5;
  ofs1.open("density");
  ofs2.open("double-occupancy");
  ofs3.open("kinetic-energy");
  ofs4.open("interaction-energy");
  ofs5.open("total-energy");
  ofs1.close();
  ofs2.close();
  ofs3.close();
  ofs4.close();
  ofs5.close();
}


void dmft::start_noneq_dmft(parm parm_)
{
  initialize_self_energy(parm_);
  for (time_step=1;time_step<=parm_.N_t;time_step++){
    converged=false;
    G0_diff=1.0;
    iteration=1;
    initialize_noneq_green(parm_);
    cout << "t = " << time_step*parm_.dt << endl;
    // nonequilibrium DMFT self-consistency loop
    while(!converged && iteration<=parm_.N_iter){
      noneq_impurity_solution(parm_);
      noneq_dmft_self_consistency(parm_);
      iteration+=1;
      if (G0_diff<=parm_.tolerance){
	converged=true;
	cout << "Nonequilibrium DMFT is converged" << endl;
      }
      if (iteration==parm_.N_iter+1 && G0_diff>parm_.tolerance){
	cout << "Nonequilibrium DMFT is NOT converged !!!!!" << endl;
      }
    }
    
    int n=time_step;
    // d/dt G0_{old} <= d/dt G0_{new}
    if (strcmp(parm_.dos,"semicircular")==0){
      weiss_green_der.update(parm_, n, weiss_green_der_new);
    }
    
    measure_density(parm_);
    measure_double_occupancy(parm_);
    measure_kinetic_energy(parm_);
    measure_interaction_energy(parm_);
    measure_total_energy(parm_);
  }
}


void dmft::noneq_dmft_self_consistency(parm parm_)
{
  int n=time_step;
  
  if (strcmp(parm_.dos,"semicircular")==0){
    // solve the lattice Dyson equation: id/dt G0(t,t')-G*G0(t,t')=delta(t,t')
    vector<complex<double> > h(n+1);
    for (int i=0;i<=n;i++) h[i]=0.0;
    weiss_green_new.Volterra_intdiff(parm_,n,h,local_green,weiss_green_der,weiss_green_der_new);
  }
  
  // evaluate |G0_{new}-G0_{old}|
  G0_diff=0.0;
  for (int j=0;j<=n;j++){
    G0_diff+=abs(weiss_green_new.retarded[n][j]-weiss_green.retarded[n][j]);
    G0_diff+=abs(weiss_green_new.lesser[n][j]-weiss_green.lesser[n][j]);
  }
  for (int j=0;j<=parm_.N_tau;j++) G0_diff+=abs(weiss_green_new.left_mixing[n][j]-weiss_green.left_mixing[n][j]);
  for (int i=0;i<=n-1;i++) G0_diff+=abs(weiss_green_new.lesser[i][n]-weiss_green.lesser[i][n]);
  cout << "  Iteration #" << iteration << endl;
  cout << "  |G0_new-G0_old|=" << G0_diff << endl;
  
  // G0_{old} <= G0_{new}
  for (int j=0;j<=n;j++){
    weiss_green.retarded[n][j]=weiss_green_new.retarded[n][j];
    weiss_green.lesser[n][j]=weiss_green_new.lesser[n][j];
  }
  for (int j=0;j<=parm_.N_tau;j++) weiss_green.left_mixing[n][j]=weiss_green_new.left_mixing[n][j];
  for (int i=0;i<=n-1;i++) weiss_green.lesser[i][n]=weiss_green_new.lesser[i][n];
  
  // Kadanoff-Baym G0 => contour-ordered G0
  for (int j=0;j<=n;j++){
    weiss_green_T.c12[n][j]=weiss_green.lesser[n][j];
    weiss_green_T.c21[n][j]=weiss_green.lesser[n][j]+weiss_green.retarded[n][j];
  }
  for (int i=0;i<=n-1;i++){
    weiss_green_T.c12[i][n]=weiss_green.lesser[i][n];
    weiss_green_T.c21[i][n]=weiss_green.lesser[i][n]-conj(weiss_green.retarded[n][i]);
  }
  for (int j=0;j<=parm_.N_tau;j++) weiss_green_T.c13[n][j]=weiss_green.left_mixing[n][j];
  for (int i=0;i<=parm_.N_tau;i++) weiss_green_T.c31[i][n]=conj(weiss_green.left_mixing[n][parm_.N_tau-i]);
  
  // Hermite conjugate
  for (int j=0;j<=n;j++){
    weiss_green_T.c12[n][j]=0.5*(weiss_green_T.c12[n][j]-conj(weiss_green_T.c12[j][n]));
    weiss_green_T.c21[n][j]=0.5*(weiss_green_T.c21[n][j]-conj(weiss_green_T.c21[j][n]));
  }
  for (int i=0;i<=n-1;i++){
    weiss_green_T.c12[i][n]=-conj(weiss_green_T.c12[n][i]);
    weiss_green_T.c21[i][n]=-conj(weiss_green_T.c21[n][i]);
  }
  for (int j=0;j<=parm_.N_tau;j++) weiss_green_T.c13[n][j]=0.5*(weiss_green_T.c13[n][j]+conj(weiss_green_T.c31[parm_.N_tau-j][n]));
  for (int i=0;i<=parm_.N_tau;i++) weiss_green_T.c31[i][n]=conj(weiss_green_T.c13[n][parm_.N_tau-i]);
}


void dmft::initialize_noneq_green(parm parm_)
{
  int n=time_step;
  if (n==1){
    // initialize G0(t,t') and G(t,t')
    weiss_green.retarded[0][0]=-xj;
    local_green.retarded[0][0]=-xj;
    weiss_green_new.retarded[0][0]=-xj;
    for (int j=0;j<=parm_.N_tau;j++){
      weiss_green.left_mixing[0][j]=-xj*weiss_green.matsubara_t[parm_.N_tau-j];
      local_green.left_mixing[0][j]=-xj*local_green.matsubara_t[parm_.N_tau-j];
      weiss_green_new.left_mixing[0][j]=-xj*weiss_green.matsubara_t[parm_.N_tau-j];
    }
    weiss_green.lesser[0][0]=-xj*weiss_green.matsubara_t[parm_.N_tau];
    local_green.lesser[0][0]=-xj*local_green.matsubara_t[parm_.N_tau];
    weiss_green_new.lesser[0][0]=-xj*weiss_green.matsubara_t[parm_.N_tau];
    
    if (strcmp(parm_.dos,"semicircular")==0){
      // initialize d/dt G0(t,t') = -i*(G*G0)(t,t')
      weiss_green_der.retarded[0]=0.0;
      for (int j=0;j<=parm_.N_tau;j++) weiss_green_der.left_mixing[j]=0.0;
      vector<complex<double> > SxG(parm_.N_tau+1);
      for (int j=0;j<=parm_.N_tau;j++){
	for (int k=0;k<=j;k++) SxG[k]=local_green.left_mixing[0][k]*weiss_green.matsubara_t[parm_.N_tau+k-j];
	weiss_green_der.left_mixing[j]=xj*parm_.dtau*trapezoid(SxG,0,j);
	for (int k=j;k<=parm_.N_tau;k++) SxG[k]=local_green.left_mixing[0][k]*weiss_green.matsubara_t[k-j];
	weiss_green_der.left_mixing[j]+=-xj*parm_.dtau*trapezoid(SxG,j,parm_.N_tau);
      }
      for (int k=0;k<=parm_.N_tau;k++) SxG[k]=local_green.left_mixing[0][k]*conj(weiss_green.left_mixing[0][parm_.N_tau-k]);
      weiss_green_der.lesser[0]=-xj*(-xj)*parm_.dtau*trapezoid(SxG,0,parm_.N_tau);
    }
    
    // guess G0(t,t') in the next step
    for (int j=0;j<=n;j++) weiss_green.retarded[n][j]=weiss_green.retarded[0][0];
    for (int j=0;j<=parm_.N_tau;j++) weiss_green.left_mixing[n][j]=weiss_green.left_mixing[0][j];
    for (int j=0;j<=n;j++) weiss_green.lesser[n][j]=weiss_green.lesser[0][0];
    for (int i=0;i<=n-1;i++) weiss_green.lesser[i][n]=weiss_green.lesser[0][0];
    
    // contour-ordered G0 <= Kadanoff-Baym G0
    for (int i=0;i<=n;i++){
      for (int j=0;j<=n;j++){
	weiss_green_T.c12[i][j]=weiss_green.lesser[i][j];
	weiss_green_T.c21[i][j]=weiss_green.lesser[i][j]-xj;
      }
    }
    for (int i=0;i<=n;i++){
      for (int j=0;j<=parm_.N_tau;j++){
	weiss_green_T.c13[i][j]=-xj*weiss_green.matsubara_t[parm_.N_tau-j];
	weiss_green_T.c31[j][i]=xj*weiss_green.matsubara_t[j];
      }
    }
  }
  else{
    // guess G0(t,t') in the next step by quadratic extrapolation
    weiss_green.retarded[n][n]=-xj;
    for (int k=0;k<=n-2;k++) weiss_green.retarded[n][k]=2.0*weiss_green.retarded[n-1][k]-weiss_green.retarded[n-2][k];
    weiss_green.retarded[n][n-1]=0.5*(weiss_green.retarded[n][n]+weiss_green.retarded[n][n-2]);
    for (int k=0;k<=parm_.N_tau;k++) weiss_green.left_mixing[n][k]=2.0*weiss_green.left_mixing[n-1][k]-weiss_green.left_mixing[n-2][k];
    for (int k=0;k<=n-1;k++){
      weiss_green.lesser[n][k]=2.0*weiss_green.lesser[n-1][k]-weiss_green.lesser[n-2][k];
      weiss_green.lesser[k][n]=2.0*weiss_green.lesser[k][n-1]-weiss_green.lesser[k][n-2];
    }
    weiss_green.lesser[n][n]=2.0*weiss_green.lesser[n-1][n-1]-weiss_green.lesser[n-2][n-2];
    
    // contour-ordered G0 <= Kadanoff-Baym G0
    for (int k=0;k<=n-1;k++){
      weiss_green_T.c12[n][k]=weiss_green.lesser[n][k];
      weiss_green_T.c12[k][n]=weiss_green.lesser[k][n];
      weiss_green_T.c21[n][k]=weiss_green.lesser[n][k]+weiss_green.retarded[n][k];
      weiss_green_T.c21[k][n]=weiss_green.lesser[k][n]-conj(weiss_green.retarded[n][k]);
    }
    weiss_green_T.c12[n][n]=weiss_green.lesser[n][n];
    weiss_green_T.c21[n][n]=weiss_green.lesser[n][n]-xj;
    for (int k=0;k<=parm_.N_tau;k++){
      weiss_green_T.c13[n][k]=weiss_green.left_mixing[n][k];
      weiss_green_T.c31[k][n]=conj(weiss_green.left_mixing[n][parm_.N_tau-k]);
    }
  }
}


void dmft::measure_density(parm parm_)
{
  //  n(t)=<c^+(t)c(t)>
  int n=time_step;
  if (n==0) density[0]=-local_green.matsubara_t[parm_.N_tau];
  else density[n]=local_green.lesser[n][n].imag();

  ofstream ofs;
  ofs.open("density", ios::app);
  ofs.precision(10);
  double t=n*parm_.dt;
  ofs << t << " " << fixed << density[n] << endl;
  ofs.close();
}


void dmft::measure_double_occupancy(parm parm_)
{
  //  d(t)=<n_up(t)*n_do(t)>
  int n=time_step;
  if (n==0){
    // d(t)=n_up(t)*n_do(t)-1/U*\int dtau self_energy^{M}(beta-tau)*G^{M}(tau)
    if (parm_.U_i==0.0){
      double_occupancy[n]=density[n]*density[n];
    }
    else{
      double_occupancy[n]=density[n]*density[n];
      vector<double> SxG(parm_.N_tau+1);
      for (int k=0;k<=parm_.N_tau;k++) SxG[k]=self_energy.matsubara_t[parm_.N_tau-k]*local_green.matsubara_t[k];
      double_occupancy[n]-=1.0/parm_.U_i*parm_.dtau*trapezoid(SxG,0,parm_.N_tau);
    }
  }
  else{
    double t=n*parm_.dt;
    // d(t)=n_up(t)*n_do(t)-i/U*[self_energy*G]^{<}(t,t)
    //     =n_up(t)*n_do(t)-i/U*[self_energy^{R}*G^{<}+self_energy^{<}*G^{A}+self_energy^{Left}*G^{Right}](t,t)
    if (parm_.U(t)==0.0){
      double_occupancy[n]=density[n]*density[n];
    }
    else{
      double_occupancy[n]=density[n]*density[n];
      vector<complex<double> > SxG(max(parm_.N_tau+1,n+1));
      for (int k=0;k<=parm_.N_tau;k++) SxG[k]=self_energy.left_mixing[n][k]*conj(local_green.left_mixing[n][parm_.N_tau-k]);
      double_occupancy[n]+=1.0/parm_.U(t)*parm_.dtau*((-xj)*trapezoid(SxG,0,parm_.N_tau)).imag();
      for (int k=0;k<=n;k++) SxG[k]=self_energy.retarded[n][k]*local_green.lesser[k][n];
      double_occupancy[n]+=1.0/parm_.U(t)*parm_.dt*trapezoid(SxG,0,n).imag();
      for (int k=0;k<=n;k++) SxG[k]=self_energy.lesser[n][k]*conj(local_green.retarded[n][k]);
      double_occupancy[n]+=1.0/parm_.U(t)*parm_.dt*trapezoid(SxG,0,n).imag();
    }
  }

  ofstream ofs;
  ofs.open("double-occupancy", ios::app);
  ofs.precision(10);
  double t=n*parm_.dt;
  ofs << t << " " << fixed << double_occupancy[n] << endl;
  ofs.close();
}


void dmft::measure_kinetic_energy(parm parm_)
{
  //  E_{kin}(t)=2\sum_{k} E(k)<c_{k}^+(t)c_{k}(t)>
  int n=time_step;
  kinetic_energy[n]=0.0;
  if (n==0){
    if (strcmp(parm_.dos,"semicircular")==0){
      // E_{kin}(0)=-2*\int_0^{beta} dtau G^M(tau)*G^M(beta-tau)
      vector<double> GxG(parm_.N_tau+1);
      for (int k=0;k<=parm_.N_tau;k++) GxG[k]=local_green.matsubara_t[parm_.N_tau-k]*local_green.matsubara_t[k];
      kinetic_energy[n]=-2.0*parm_.dtau*trapezoid(GxG,0,parm_.N_tau);
    }
  }
  else{
    if (strcmp(parm_.dos,"semicircular")==0){
      // E_{kin}(t)=2*Im[G^{R}*G^{<}+G^{<}*G^{A}+G^{Left}*G^{Right}](t,t)
      vector<complex<double> > GxG(max(parm_.N_tau+1,n+1));
      for (int k=0;k<=parm_.N_tau;k++) GxG[k]=local_green.left_mixing[n][k]*conj(local_green.left_mixing[n][parm_.N_tau-k]);
      kinetic_energy[n]+=2.0*parm_.dtau*((-xj)*trapezoid(GxG,0,parm_.N_tau)).imag();
      for (int k=0;k<=n;k++) GxG[k]=local_green.retarded[n][k]*local_green.lesser[k][n];
      kinetic_energy[n]+=2.0*parm_.dt*trapezoid(GxG,0,n).imag();
      for (int k=0;k<=n;k++) GxG[k]=local_green.lesser[n][k]*conj(local_green.retarded[n][k]);
      kinetic_energy[n]+=2.0*parm_.dt*trapezoid(GxG,0,n).imag();
    }
  }

  ofstream ofs;
  ofs.open("kinetic-energy", ios::app);
  ofs.precision(10);
  double t=n*parm_.dt;
  ofs << t << " " << fixed << kinetic_energy[n] << endl;
  ofs.close();
}


void dmft::measure_interaction_energy(parm parm_)
{
  int n=time_step;
  ofstream ofs;
  ofs.open("interaction-energy", ios::app);
  ofs.precision(10);
  double t=n*parm_.dt;
  if (n==0) ofs << t << " " << parm_.U_i*(double_occupancy[n]-density[n]+0.25) << endl;
  else ofs << t << " " << parm_.U(t)*(double_occupancy[n]-density[n]+0.25) << endl;
  ofs.close();
}


void dmft::measure_total_energy(parm parm_)
{
  int n=time_step;
  ofstream ofs;
  ofs.open("total-energy", ios::app);
  ofs.precision(10);
  double t=n*parm_.dt;
  if (n==0) ofs << t << " " << kinetic_energy[n]+parm_.U_i*(double_occupancy[n]-density[n]+0.25) << endl;
  else ofs << t << " " << kinetic_energy[n]+parm_.U(t)*(double_occupancy[n]-density[n]+0.25) << endl;
  ofs.close();
}


==> anc/cxx/src/dmft.h <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#pragma once

#include <vector>
#include <complex>
#include "const.h"
#include "parm.h"
#include "green.h"
using namespace std;

class dmft
{
protected:
  KB local_green;                    // local Green function G(t,t')
  KB weiss_green;                    // Weiss Green function G0(t,t')
  KB self_energy;                    // local self-energy Sigma(t,t')
  KB weiss_green_new;                // updated Weiss Green function G0(t,t')
  //  KB *green;
  KB_derivative weiss_green_der;     // derivative of Weiss Green function d/dt G0(t,t')
  KB_derivative weiss_green_der_new; // updated derivative of Weiss Green function d/dt G0(t,t')
  contour weiss_green_T;             // contour-ordered Weiss Green function G0(t,t')
  contour self_energy_T;             // contour-ordered self-energy Sigma(t,t')
  vector<double> density;            // n(t)=<c^+(t)c(t)>
  vector<double> double_occupancy;   // d(t)=<n_up(t)*n_do(t)>
  vector<double> kinetic_energy;     // E_{kin}(t)=2\sum_{k} E(k)*<c_{k}^+(t)c_{k}(t)>
  double G0_diff;                    // convergence measure |G0_{new}-G0_{old}|
  int time_step;                     // n: t_n=n*dt
  int iteration;                     // # of DMFT iteration
  bool converged;                    // DMFT self-consistency is converged or not
  
  void eq_dmft_self_consistency(parm parm_);
  void initialize_eq_green(parm parm_);
  void initialize_output_file();
  void noneq_dmft_self_consistency(parm parm_);
  void initialize_noneq_green(parm parm_);
  void measure_density(parm parm_);
  void measure_double_occupancy(parm parm_);
  void measure_kinetic_energy(parm parm_);
  void measure_interaction_energy(parm parm_);
  void measure_total_energy(parm parm_);

  virtual void eq_impurity_solution(parm parm_)=0;
  virtual void initialize_self_energy(parm parm_)=0;
  virtual void noneq_impurity_solution(parm parm_)=0;

public:
  dmft(parm parm_);
  ~dmft();
  void start_eq_dmft(parm parm_);
  void start_noneq_dmft(parm parm_);
};


==> anc/cxx/src/fft.cxx <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#include "fft.h"
#include "const.h"
#include <fftw3.h>

void fft_t2w(parm parm_, vector<double> &y, vector<complex<double> > &z)
/*----------------------------------------------------------------------------
    This subroutine computes the Fourier transformation

       z(k) = sum_{j=0}^{n} w_{n,j}*y(j)*exp(i*w_{k}*tau_{j})*dtau.
       (k = 0, 1,..., n-1)

       tau_{j} = j*dtau     (dtau = beta/n)

       w_{k} = (2*k-n+1)*pi/beta

       w_{n,j} = 1/2   for j=0, n
               = 1     for 1<=j<=n-1
----------------------------------------------------------------------------*/
{
  complex<double>* in=new complex<double> [parm_.N_tau];
  complex<double>* out=new complex<double> [parm_.N_tau];
  fftw_plan p;
  in[0]=0.5*y[0];
  for(int j=1;j<parm_.N_tau;j++){
    in[j]=y[j]*exp(-xj*(double)(parm_.N_tau-1)*(double)j*pi/(double)parm_.N_tau);
  }
  p=fftw_plan_dft_1d(parm_.N_tau, reinterpret_cast<fftw_complex*>(in), reinterpret_cast<fftw_complex*>(out), FFTW_BACKWARD, FFTW_ESTIMATE);
  fftw_execute(p);
  for(int k=0;k<parm_.N_tau;k++){
    z[k]=(out[k]+0.5*y[parm_.N_tau]*exp(-xj*(double)(parm_.N_tau-1)*pi))*parm_.beta/(double)parm_.N_tau;
  }
  delete [] in;
  delete [] out;
  fftw_destroy_plan(p);
  
}


void fft_w2t(parm parm_, vector<complex<double> > &z, vector<double> &y)
/*----------------------------------------------------------------------------
    This subroutine computes the Fourier transformation

    y(j) = 1/beta*sum_{k=0}^{n-1} z(k)*exp(-i*w_{k}*tau_{j}).
    (j = 0, 1,..., n)

    tau_{j} = j*dtau     (dtau = beta/n)

    w_{k} = (2*k-n+1)*pi/beta
----------------------------------------------------------------------------*/
{
  complex<double>* in=new complex<double> [parm_.N_tau];
  complex<double>* out=new complex<double> [parm_.N_tau];
  fftw_plan p;
  for(int k=0;k<parm_.N_tau;k++){
    in[k]=z[k];
  }
  p=fftw_plan_dft_1d(parm_.N_tau, reinterpret_cast<fftw_complex*>(in), reinterpret_cast<fftw_complex*>(out), FFTW_FORWARD, FFTW_ESTIMATE);
  fftw_execute(p);

  for(int j=0;j<parm_.N_tau;j++){
    y[j]=(out[j]*exp(xj*(double)(parm_.N_tau-1)*(double)j*pi/(double)parm_.N_tau)).real()/parm_.beta;
  }
  y[parm_.N_tau]=0.0;
  for(int k=0;k<parm_.N_tau;k++){
    y[parm_.N_tau]+=(z[k]*exp(xj*(double)(parm_.N_tau-1)*pi)).real()/parm_.beta;
  }
  delete [] in;
  delete [] out;
  fftw_destroy_plan(p);
}


==> anc/cxx/src/fft.h <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#pragma once

#include <vector>
#include <complex>
#include "parm.h"
using namespace std;

extern void fft_t2w(parm parm_, vector<double> &y, vector<complex<double> > &z);
extern void fft_w2t(parm parm_, vector<complex<double> > &z, vector<double> &y);


==> anc/cxx/src/green.cxx <==
/*----------------------------------------------------------------------------
  
   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#include "green.h"
#include "integral.h"

KB::KB()
{
}


KB::KB(parm parm_) : matsubara_w(parm_.N_tau), matsubara_t(parm_.N_tau+1),
                     retarded(parm_.N_t+1,vector<complex<double> >(parm_.N_t+1)),
                     left_mixing(parm_.N_t+1,vector<complex<double> >(parm_.N_tau+1)),
                     lesser(parm_.N_t+1,vector<complex<double> >(parm_.N_t+1))
{
}


KB::~KB()
{
}


KB_derivative::KB_derivative()
{
}


KB_derivative::KB_derivative(parm parm_) : retarded(parm_.N_t+2), left_mixing(parm_.N_tau+1), lesser(parm_.N_t+2)
{
}


KB_derivative::~KB_derivative()
{
}


void KB_derivative::update(parm parm_, int n, KB_derivative &G_der)
{
  // d/dt G_old <= d/dt G_new
  for (int i=0;i<=n;i++){
    retarded[i]=G_der.retarded[i];
    lesser[i]=G_der.lesser[i];
  }
  for (int j=0;j<=parm_.N_tau;j++){
    left_mixing[j]=G_der.left_mixing[j];
  }
}


contour::contour()
{
}


contour::contour(parm parm_) : c12(parm_.N_t+1,vector<complex<double> >(parm_.N_t+1)),
                               c21(parm_.N_t+1,vector<complex<double> >(parm_.N_t+1)),
                               c13(parm_.N_t+1,vector<complex<double> >(parm_.N_tau+1)),
                               c31(parm_.N_tau+1,vector<complex<double> >(parm_.N_t+1))
{
}


contour::~contour()
{
}


void KB::convolute(parm parm_, int n, KB &A, KB &B)
{
  /*----------------------------------------------------------------------------
      This subroutine calculates a convolution of two Kadanoff-Baym function A
      and B,
                  C(t,t')=(A*B)(t,t'),
    
      for t=n*dt or t'=n*dt. Integrals are evaluated by the trapezoidal rule.
  ----------------------------------------------------------------------------*/
  
  // retarded component
  // C^{R}(t,t')=\int_{t'}^{t} ds A^{R}(t,s)*B^{R}(s,t')
  vector<complex<double> > AxB(max(parm_.N_tau+1,n+1));
  for (int j=0;j<=n;j++){
    retarded[n][j]=0.0;
    for (int k=j;k<=n;k++){
      AxB[k]=A.retarded[n][k]*B.retarded[k][j];
    }
    retarded[n][j]+=parm_.dt*trapezoid(AxB,j,n);
  }
  
  // left-mixing component
  // C^{Left}(t,tau')=\int_0^{beta} dtau A^{Left}(t,tau)*B^{M}(tau,tau')
  //                  +\int_0^{t} ds A^{R}(t,s)*B^{Left}(s,tau')
  for (int j=0;j<=parm_.N_tau;j++){
    left_mixing[n][j]=0.0;
    for (int k=0;k<=j;k++) AxB[k]=A.left_mixing[n][k]*B.matsubara_t[parm_.N_tau+k-j];
    left_mixing[n][j]+=-parm_.dtau*trapezoid(AxB,0,j);
    for (int k=j;k<=parm_.N_tau;k++) AxB[k]=A.left_mixing[n][k]*B.matsubara_t[k-j];
    left_mixing[n][j]+=parm_.dtau*trapezoid(AxB,j,parm_.N_tau);
    for (int k=0;k<=n;k++) AxB[k]=A.retarded[n][k]*B.left_mixing[k][j];
    left_mixing[n][j]+=parm_.dt*trapezoid(AxB,0,n);
  }
  
  // lesser component
  // C^{<}(t,t')=-i\int_0^{beta} dtau A^{Left}(t,tau)*B^{Right}(tau,t')
  //             +\int_0^{t'} ds A^{<}(t,s)*B^{A}(s,t')
  //             +\int_0^{t} ds A^{R}(t,s)*B^{<}(s,t')
  // (i,j)=(n,j)
  for (int j=0;j<=n-1;j++){
    lesser[n][j]=0.0;
    for (int k=0;k<=parm_.N_tau;k++) AxB[k]=A.left_mixing[n][k]*conj(B.left_mixing[j][parm_.N_tau-k]);
    lesser[n][j]+=-xj*parm_.dtau*trapezoid(AxB,0,parm_.N_tau);
    for (int k=0;k<=j;k++) AxB[k]=A.lesser[n][k]*conj(B.retarded[j][k]);
    lesser[n][j]+=parm_.dt*trapezoid(AxB,0,j);
    for (int k=0;k<=n;k++) AxB[k]=A.retarded[n][k]*B.lesser[k][j];
    lesser[n][j]+=parm_.dt*trapezoid(AxB,0,n);
  }
  
  // (i,j)=(i,n)
  for (int i=0;i<=n;i++){
    lesser[i][n]=0.0;
    for (int k=0;k<=parm_.N_tau;k++) AxB[k]=A.left_mixing[i][k]*conj(B.left_mixing[n][parm_.N_tau-k]);
    lesser[i][n]+=-xj*parm_.dtau*trapezoid(AxB,0,parm_.N_tau);
    for (int k=0;k<=n;k++) AxB[k]=A.lesser[i][k]*conj(B.retarded[n][k]);
    lesser[i][n]+=parm_.dt*trapezoid(AxB,0,n);
    for (int k=0;k<=i;k++) AxB[k]=A.retarded[i][k]*B.lesser[k][n];
    lesser[i][n]+=parm_.dt*trapezoid(AxB,0,i);
  }
}


void KB::Volterra_int(parm parm_, int n, KB &G0, KB &K)
{
  /*----------------------------------------------------------------------------
      This subroutine solves a Volterra integral equation of the second kind,
    
                  G(t,t')=G0(t,t')+(K*G)(t,t'),
    
      for t=n*dt or t'=n*dt. The integral equation is solved by the second-order
      implicit Runge-Kutta method.
  ----------------------------------------------------------------------------*/
  vector<complex<double> > KxG(max(parm_.N_tau+1,n+1));
  
  // retarded Green function
  // G^{R}(t,t')-\int_{t'}^{t} ds K^{R}(t,s)*G^{R}(s,t') = G0^{R}(t,t')
  retarded[n][n]=G0.retarded[n][n];
  for (int j=0;j<=n-1;j++){
    retarded[n][j]=G0.retarded[n][j];
    for (int l=j;l<=n-1;l++) KxG[l]=K.retarded[n][l]*retarded[l][j];
    retarded[n][j]+=parm_.dt*trapezoid_half_edge(KxG,j,n-1);
    retarded[n][j]/=1.0-0.5*parm_.dt*K.retarded[n][n];
  }
  
  // left-mixing Green function
  // G^{Left}(t,tau')-\int_0^{t} ds K^{R}(t,s)*G^{Left}(s,tau')
  //    = G0^{Left}(t,tau')+\int_0^{beta} dtau K^{Left}(t,tau)*G^{M}(tau,tau')
  for (int j=0;j<=parm_.N_tau;j++){
    left_mixing[n][j]=G0.left_mixing[n][j];
    for (int l=0;l<=j;l++) KxG[l]=K.left_mixing[n][l]*matsubara_t[parm_.N_tau+l-j];
    left_mixing[n][j]+=-parm_.dtau*trapezoid(KxG,0,j);
    for (int l=j;l<=parm_.N_tau;l++) KxG[l]=K.left_mixing[n][l]*matsubara_t[l-j];
    left_mixing[n][j]+=parm_.dtau*trapezoid(KxG,j,parm_.N_tau);
    for (int l=0;l<=n-1;l++) KxG[l]=K.retarded[n][l]*left_mixing[l][j];
    left_mixing[n][j]+=parm_.dt*trapezoid_half_edge(KxG,0,n-1);
    left_mixing[n][j]/=1.0-0.5*parm_.dt*K.retarded[n][n];
  }
  
  // lesser Green function
  // G^{<}(t,t')-\int_0^{t} ds K^{R}(t,s)*G^{<}(s,t')
  //    = G0^{<}(t,t')-i\int_0^{beta} dtau K^{Left}(t,tau)*G^{Right}(tau,t')
  //      +\int_0^{t'} ds K^{<}(t,s)*G^{A}(s,t')
  // G^{<}(t_{n},t_{j})
  for (int j=0;j<=n-1;j++){
    lesser[n][j]=G0.lesser[n][j];
    for (int l=0;l<=parm_.N_tau;l++) KxG[l]=K.left_mixing[n][l]*conj(left_mixing[j][parm_.N_tau-l]);
    lesser[n][j]+=-xj*parm_.dtau*trapezoid(KxG,0,parm_.N_tau);
    for (int l=0;l<=j;l++) KxG[l]=K.lesser[n][l]*conj(retarded[j][l]);
    lesser[n][j]+=parm_.dt*trapezoid(KxG,0,j);
    for (int l=0;l<=n-1;l++) KxG[l]=K.retarded[n][l]*lesser[l][j];
    lesser[n][j]+=parm_.dt*trapezoid_half_edge(KxG,0,n-1);
    lesser[n][j]/=1.0-0.5*parm_.dt*K.retarded[n][n];
  }
  // Hermite conjugate
  // G^{<}(t_{i},t_{n})
  for (int i=0;i<=n-1;i++) lesser[i][n]=-conj(lesser[n][i]);
  // G^{<}(t_{n},t_{n})
  lesser[n][n]=G0.lesser[n][n];
  for (int l=0;l<=parm_.N_tau;l++) KxG[l]=K.left_mixing[n][l]*conj(left_mixing[n][parm_.N_tau-l]);
  lesser[n][n]+=-xj*parm_.dtau*trapezoid(KxG,0,parm_.N_tau);
  for (int l=0;l<=n;l++) KxG[l]=K.lesser[n][l]*conj(retarded[n][l]);
  lesser[n][n]+=parm_.dt*trapezoid(KxG,0,n);
  for (int l=0;l<=n-1;l++) KxG[l]=K.retarded[n][l]*lesser[l][n];
  lesser[n][n]+=parm_.dt*trapezoid_half_edge(KxG,0,n-1);
  lesser[n][n]/=1.0-0.5*parm_.dt*K.retarded[n][n];
}


void KB::Volterra_intdiff(parm parm_, int n, vector<complex<double> > &h, KB &K, KB_derivative &G_der, KB_derivative &G_der_new)
{
  /*----------------------------------------------------------------------------
      This subroutine solves a Volterra integrodifferential equation of
      the second kind,
    
                  [i*d/dt-h(t)]G(t,t')=delta(t,t')+(K*G)(t,t'),
    
     for t=n*dt or t'=n*dt. The integrodifferential equation is solved by
     the second-order implicit Runge-Kutta method.
  ----------------------------------------------------------------------------*/
  vector<complex<double> > KxG(max(parm_.N_tau+1,n+1));
  
  // retarded Green function
  // d/dt G^{R}(t,t') = -i*delta(t,t')-i*h(t)*G^{R}(t,t')
  //                    -i\int_{t'}^{t} ds K^{R}(t,s)*G^{R}(s,t')
  retarded[n][n]=-xj;
  G_der_new.retarded[n]=-xj*h[n]*retarded[n][n];
  for (int j=0;j<=n-1;j++){
    retarded[n][j]=retarded[n-1][j]+0.5*parm_.dt*G_der.retarded[j];
    for (int l=j;l<=n-1;l++) KxG[l]=K.retarded[n][l]*retarded[l][j];
    G_der_new.retarded[j]=-xj*parm_.dt*trapezoid_half_edge(KxG,j,n-1);
    retarded[n][j]+=0.5*parm_.dt*G_der_new.retarded[j];
    retarded[n][j]/=1.0+0.5*xj*parm_.dt*h[n]+0.25*xj*parm_.dt*parm_.dt*K.retarded[n][n];
    G_der_new.retarded[j]+=-xj*h[n]*retarded[n][j]-0.5*xj*parm_.dt*K.retarded[n][n]*retarded[n][j];
  }
  
  // left-mixing Green function
  // d/dt G^{Left}(t,tau') = -i*h(t)*G^{Left}(t,tau')
  //                         -i\int_0^{beta} dtau K^{Left}(t,tau)*G^{M}(tau,tau')
  for (int j=0;j<=parm_.N_tau;j++){
    left_mixing[n][j]=left_mixing[n-1][j]+0.5*parm_.dt*G_der.left_mixing[j];
    for (int l=0;l<=j;l++) KxG[l]=K.left_mixing[n][l]*matsubara_t[parm_.N_tau+l-j];
    G_der_new.left_mixing[j]=xj*parm_.dtau*trapezoid(KxG,0,j);
    for (int l=j;l<=parm_.N_tau;l++) KxG[l]=K.left_mixing[n][l]*matsubara_t[l-j];
    G_der_new.left_mixing[j]+=-xj*parm_.dtau*trapezoid(KxG,j,parm_.N_tau);
    for (int l=0;l<=n-1;l++) KxG[l]=K.retarded[n][l]*left_mixing[l][j];
    G_der_new.left_mixing[j]+=-xj*parm_.dt*trapezoid_half_edge(KxG,0,n-1);
    left_mixing[n][j]+=0.5*parm_.dt*G_der_new.left_mixing[j];
    left_mixing[n][j]/=1.0+0.5*xj*parm_.dt*h[n]+0.25*xj*parm_.dt*parm_.dt*K.retarded[n][n];
    G_der_new.left_mixing[j]+=-xj*h[n]*left_mixing[n][j]-0.5*xj*parm_.dt*K.retarded[n][n]*left_mixing[n][j];
  }
  
  // lesser Green function
  // d/dt G^{<}(t,t') = -i*h(t)*G^{<}(t,t')
  //                    -i*(-i)*\int_0^{beta} dtau K^{Left}(t,tau)*G^{Right}(tau,t')
  //                    -i*\int_0^{t'} ds K^{<}(t,s)*G^{A}(s,t')
  //                    -i*\int_0^{t} ds K^{R}(t,s)*G^{<}(s,t')
  //
  // G^{<}(t_{n},t_{j}), d/dt G^{<}(t_{n},t_{j})
  for (int j=0;j<=n-1;j++){
    lesser[n][j]=lesser[n-1][j]+0.5*parm_.dt*G_der.lesser[j];
    for (int l=0;l<=parm_.N_tau;l++) KxG[l]=K.left_mixing[n][l]*conj(left_mixing[j][parm_.N_tau-l]);
    G_der_new.lesser[j]=-xj*(-xj)*parm_.dtau*trapezoid(KxG,0,parm_.N_tau);
    for (int l=0;l<=j;l++) KxG[l]=K.lesser[n][l]*conj(retarded[j][l]);
    G_der_new.lesser[j]+=-xj*parm_.dt*trapezoid(KxG,0,j);
    for (int l=0;l<=n-1;l++) KxG[l]=K.retarded[n][l]*lesser[l][j];
    G_der_new.lesser[j]+=-xj*parm_.dt*trapezoid_half_edge(KxG,0,n-1);
    lesser[n][j]+=0.5*parm_.dt*G_der_new.lesser[j];
    lesser[n][j]/=1.0+0.5*xj*parm_.dt*h[n]+0.25*xj*parm_.dt*parm_.dt*K.retarded[n][n];
    G_der_new.lesser[j]+=-xj*h[n]*lesser[n][j]-0.5*xj*parm_.dt*K.retarded[n][n]*lesser[n][j];
  }
  // Hermite conjugate
  for (int i=0;i<=n-1;i++) lesser[i][n]=-conj(lesser[n][i]);
  // d/dt G^{<}(t_{n-1},t_{n})
  complex<double> G_der_lesser=-xj*h[n-1]*lesser[n-1][n];
  for (int l=0;l<=parm_.N_tau;l++) KxG[l]=K.left_mixing[n-1][l]*conj(left_mixing[n][parm_.N_tau-l]);
  G_der_lesser+=-xj*(-xj)*parm_.dtau*trapezoid(KxG,0,parm_.N_tau);
  for (int l=0;l<=n;l++) KxG[l]=K.lesser[n-1][l]*conj(retarded[n][l]);
  G_der_lesser+=-xj*parm_.dt*trapezoid(KxG,0,n);
  for (int l=0;l<=n-1;l++) KxG[l]=K.retarded[n-1][l]*lesser[l][n];
  G_der_lesser+=-xj*parm_.dt*trapezoid(KxG,0,n-1);
  // G^{<}(t_{n},t_{n}), d/dt G^{<}(t_{n},t_{n})
  lesser[n][n]=lesser[n-1][n]+0.5*parm_.dt*G_der_lesser;
  for (int l=0;l<=parm_.N_tau;l++) KxG[l]=K.left_mixing[n][l]*conj(left_mixing[n][parm_.N_tau-l]);
  G_der_new.lesser[n]=-xj*(-xj)*parm_.dtau*trapezoid(KxG,0,parm_.N_tau);
  for (int l=0;l<=n;l++) KxG[l]=K.lesser[n][l]*conj(retarded[n][l]);
  G_der_new.lesser[n]+=-xj*parm_.dt*trapezoid(KxG,0,n);
  for (int l=0;l<=n-1;l++) KxG[l]=K.retarded[n][l]*lesser[l][n];
  G_der_new.lesser[n]+=-xj*parm_.dt*trapezoid_half_edge(KxG,0,n-1);
  lesser[n][n]+=0.5*parm_.dt*G_der_new.lesser[n];
  lesser[n][n]/=1.0+0.5*xj*parm_.dt*h[n]+0.25*xj*parm_.dt*parm_.dt*K.retarded[n][n];
  G_der_new.lesser[n]+=-xj*h[n]*lesser[n][n]-0.5*xj*parm_.dt*K.retarded[n][n]*lesser[n][n];
}


==> anc/cxx/src/green.h <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#pragma once

#include <vector>
#include <complex>
#include "const.h"
#include "parm.h"
using namespace std;

class KB_derivative;

class KB
{
public:
  // Kadanoff-Baym Green function: G(t,t')
  vector<complex<double> > matsubara_w;          // Matsubara Green function G^{M}(w)
  vector<double> matsubara_t;                    // Matsubara Green function G^{M}(tau)
  vector<vector<complex<double> > > retarded;    // retarded Green function G^{R}(t,t')
  vector<vector<complex<double> > > left_mixing; // left-mixing Green function G^{Left}(t,tau')
  vector<vector<complex<double> > > lesser;      // lesser Green function G^{<}(t,t')
  
  KB();
  KB(parm parm_);
  ~KB();
  void convolute(parm parm_, int n, KB &A, KB &B);
  void Volterra_int(parm parm_, int n, KB &G0, KB &K);
  void Volterra_intdiff(parm parm_, int n, vector<complex<double> > &h, KB &K, KB_derivative &G_der, KB_derivative &G_der_new);
};

class KB_derivative
{
public:
  // derivative of Kadanoff-Baym Green function: d/dt G(t,t')
  vector<complex<double> > retarded;    // derivative of retarded Green function d/dt G^{R}(t_{n},t_{j})
  vector<complex<double> > left_mixing; // derivative of left-mixing Green function d/dt G^{Left}(t_{n},tau_{j})
  vector<complex<double> > lesser;      // derivative of lesser Green function d/dt G^{<}(t_{n},t_{j})
  
  KB_derivative();
  KB_derivative(parm parm_);
  ~KB_derivative();
  void update(parm parm_, int n, KB_derivative &G_der);
};

class contour
{
 public:
  // contour-ordered Green function: G(t,t')
  vector<vector<complex<double> > > c12; // G^{12}(t,t')
  vector<vector<complex<double> > > c21; // G^{21}(t,t')
  vector<vector<complex<double> > > c13; // G^{13}(t,tau')
  vector<vector<complex<double> > > c31; // G^{31}(tau,t')
  
  contour();
  contour(parm parm_);
  ~contour();
};


==> anc/cxx/src/integral.cxx <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#include "integral.h"

double trapezoid(vector<double> &f, int i, int j)
{
  //----------------------------------------------------------------------------
  //  This function calculates the sum
  //
  //    \sum_{k=i}^{j} w_{k}^{i,j} f_{k}.
  //
  //    w_{k}^{i,j} = 1/2  for k=i,j
  //                = 1    for i<k<j
  //----------------------------------------------------------------------------
  if (j==i){
    return 0.0;
  }
  else{
    double integral=0.0;
    integral+=0.5*f[i];
    for (int k=i+1;k<j;k++) integral+=f[k];
    integral+=0.5*f[j];
    return integral;
  }
}

complex<double> trapezoid(vector<complex<double> > &f, int i, int j)
{
  //----------------------------------------------------------------------------
  //  This function calculates the sum
  //
  //    \sum_{k=i}^{j} w_{k}^{i,j} f_{k}.
  //
  //    w_{k}^{i,j} = 1/2  for k=i,j
  //                = 1    for i<k<j
  //----------------------------------------------------------------------------
  if (j==i){
    return 0.0;
  }
  else{
    complex<double> integral(0.0,0.0);
    integral+=0.5*f[i];
    for (int k=i+1;k<j;k++) integral+=f[k];
    integral+=0.5*f[j];
    return integral;
  }
}

complex<double> trapezoid_half_edge(vector<complex<double> > &f, int i, int j)
{
  //----------------------------------------------------------------------------
  //  This function calculates the sum
  //
  //    \sum_{k=i}^{j} w_{k}^{i,j} f_{k}.
  //
  //    w_{k}^{i,j} = 1/2  for k=i
  //                = 1    for i<k<=j
  //----------------------------------------------------------------------------
  complex<double> integral(0.0,0.0);
  integral+=0.5*f[i];
  for (int k=i+1;k<=j;k++) integral+=f[k];
  return integral;
}


==> anc/cxx/src/integral.h <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#pragma once

#include <vector>
#include <complex>
using namespace std;

extern double trapezoid(vector<double> &f, int i, int j);
extern complex<double> trapezoid(vector<complex<double> > &f, int i, int j);
extern complex<double> trapezoid_half_edge(vector<complex<double> > &f, int i, int j);


==> anc/cxx/src/ipt.cxx <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#include "ipt.h"
#include "fft.h"

ipt::ipt(parm parm_) : dmft(parm_)
{
}


void ipt::eq_impurity_solution(parm parm_)
{
  // second-order perturbation in U at half filling
  // self_energy(t) = -U(0-)*U(0-)*G0(t)*G0(-t)*G0(t)
  for (int i=0;i<=parm_.N_tau;i++){
    self_energy.matsubara_t[i]=parm_.U_i*parm_.U_i*weiss_green.matsubara_t[i]*weiss_green.matsubara_t[parm_.N_tau-i]*weiss_green.matsubara_t[i];
  }
  
  // Fourier transformation
  // self_energy(t) -> self_energy(w)
  fft_t2w(parm_,self_energy.matsubara_t,self_energy.matsubara_w);
  
  // solve the impurity Dyson equation
  // G(w)=[G0(w)^{-1}-self_energy(w)]^{-1}
  for (int j=0;j<parm_.N_tau;j++){
    local_green.matsubara_w[j]=weiss_green.matsubara_w[j]/(1.0-weiss_green.matsubara_w[j]*self_energy.matsubara_w[j]);
  }
}


void ipt::initialize_self_energy(parm parm_)
{
  // initialize the real-time self-energy
  // self_energy_{12}(0,0) = i^3*U(0+)*U(0+)*G0(0-)*G0(0+)*G0(0-)
  self_energy_T.c12[0][0]=parm_.U(0.0)*parm_.U(0.0)*(-xj)*weiss_green.matsubara_t[parm_.N_tau]
                          *xj*weiss_green.matsubara_t[0]*(-xj)*weiss_green.matsubara_t[parm_.N_tau];
  // self_energy_{21}(0,0) = i^3*U(0+)*U(0+)*G0(0+)*G0(0-)*G0(0+)
  self_energy_T.c21[0][0]=parm_.U(0.0)*parm_.U(0.0)*xj*weiss_green.matsubara_t[0]
                          *(-xj)*weiss_green.matsubara_t[parm_.N_tau]*xj*weiss_green.matsubara_t[0];
  for (int j=0;j<=parm_.N_tau;j++){
    // self_energy_{13}(0,t) = i^3*U(0+)*U(0-)*G0(-t)*G0(t)*G0(-t)
    self_energy_T.c13[0][j]=parm_.U(0.0)*parm_.U_i*(-xj)*weiss_green.matsubara_t[parm_.N_tau-j]
                            *xj*weiss_green.matsubara_t[j]*(-xj)*weiss_green.matsubara_t[parm_.N_tau-j];
    // self_energy_{31}(t,0) = i^3*U(0-)*U(0+)*G0(t)*G0(-t)*G0(t)
    self_energy_T.c31[j][0]=parm_.U_i*parm_.U(0.0)*xj*weiss_green.matsubara_t[j]
                            *(-xj)*weiss_green.matsubara_t[parm_.N_tau-j]*xj*weiss_green.matsubara_t[j];
  }
  self_energy.retarded[0][0]=self_energy_T.c21[0][0]-self_energy_T.c12[0][0];
  self_energy.lesser[0][0]=self_energy_T.c12[0][0];
  for (int j=0;j<=parm_.N_tau;j++) self_energy.left_mixing[0][j]=self_energy_T.c13[0][j];
}


void ipt::noneq_impurity_solution(parm parm_)
{
  // second-order perturbation in U at half filling
  // self_energy(t,t') = U(t)*U(t')*G0(t,t')*G0(t',t)*G0(t,t')
  int n=time_step;
  double t1, t2;
  for (int j=0;j<=n;j++){
    t2=j*parm_.dt;
    t1=n*parm_.dt;
    self_energy_T.c12[n][j]=parm_.U(t1)*parm_.U(t2)*weiss_green_T.c12[n][j]*weiss_green_T.c21[j][n]*weiss_green_T.c12[n][j];
    self_energy_T.c21[n][j]=parm_.U(t1)*parm_.U(t2)*weiss_green_T.c21[n][j]*weiss_green_T.c12[j][n]*weiss_green_T.c21[n][j];
  }
  t2=n*parm_.dt;
  for (int i=0;i<=n-1;i++){
    t1=i*parm_.dt;
    self_energy_T.c12[i][n]=parm_.U(t1)*parm_.U(t2)*weiss_green_T.c12[i][n]*weiss_green_T.c21[n][i]*weiss_green_T.c12[i][n];
    self_energy_T.c21[i][n]=parm_.U(t1)*parm_.U(t2)*weiss_green_T.c21[i][n]*weiss_green_T.c12[n][i]*weiss_green_T.c21[i][n];
  }
  t1=n*parm_.dt;
  for (int j=0;j<=parm_.N_tau;j++){
    self_energy_T.c13[n][j]=parm_.U(t1)*parm_.U_i*weiss_green_T.c13[n][j]*weiss_green_T.c31[j][n]*weiss_green_T.c13[n][j];
  }
  t2=n*parm_.dt;
  for (int i=0;i<=parm_.N_tau;i++){
    self_energy_T.c31[i][n]=parm_.U_i*parm_.U(t2)*weiss_green_T.c31[i][n]*weiss_green_T.c13[n][i]*weiss_green_T.c31[i][n];
  }
  
  // Kadanoff-Baym self-energy <= contour-ordered self-energy
  for (int j=0;j<=n;j++){
    self_energy.retarded[n][j]=self_energy_T.c21[n][j]-self_energy_T.c12[n][j];
    self_energy.lesser[n][j]=self_energy_T.c12[n][j];
  }
  for (int i=0;i<=n-1;i++) self_energy.lesser[i][n]=self_energy_T.c12[i][n];
  for (int j=0;j<=parm_.N_tau;j++) self_energy.left_mixing[n][j]=self_energy_T.c13[n][j];
  
  // solve the impurity Dyson equation: G = G0+G0*self_energy*G
  // K=G0*self_energy
  KB kernel(parm_);
  kernel.convolute(parm_,n,weiss_green,self_energy);
  
  // G=[1-K]^{-1}*G0
  local_green.Volterra_int(parm_,n,weiss_green,kernel);
}


==> anc/cxx/src/ipt.h <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#pragma once

#include "dmft.h"

class ipt : public dmft
{
public:
  ipt(parm parm_);
  void eq_impurity_solution(parm parm_);
  void initialize_self_energy(parm parm_);
  void noneq_impurity_solution(parm parm_);
};


==> anc/cxx/src/main.cxx <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#include <string.h>
#include <stdlib.h>
#include "parm.h"
#include "ipt.h"

template <class T> void start(T solver, parm pamr_);

int main(int argc, char *argv[])
{
  parm parm_(argv);
  if (strcmp(parm_.solver,"IPT")==0){
    ipt ipt_(parm_);
    start(ipt_, parm_);
  }
  return 0;
}

template <class T> void start(T solver, parm parm_)
{
  solver.start_eq_dmft(parm_);
  solver.start_noneq_dmft(parm_);
}


==> anc/cxx/src/parm.cxx <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#include <string.h>
#include <stdlib.h>
#include "parm.h"

parm::parm(char *argv[])
{
  dos=argv[1];
  if (strcmp(dos,"semicircular")==0)
    e2=1.0;
  beta=atof(argv[2]);
  temperature=1.0/beta;
  t_max=atof(argv[3]);
  U_i=atof(argv[4]);
  U_f=atof(argv[5]);
  N_tau=atoi(argv[6]);
  dtau=beta/N_tau;
  N_t=atoi(argv[7]);
  dt=t_max/N_t;
  N_e=atoi(argv[8]);
  N_iter=atoi(argv[9]);
  tolerance=atof(argv[10]);
  solver=argv[11];
}


parm::~parm()
{
}


double parm::U(double t)
{
  return U_f;
}


==> anc/cxx/src/parm.h <==
/*----------------------------------------------------------------------------

   author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>

           Department of Physics, University of Tokyo

   date:   February 28, 2013

----------------------------------------------------------------------------*/
#pragma once

class parm
{
 public:
  char   *dos;          // density of states
  double e2;            // <e^2>=\int de D(e)*e^2
  double temperature;   // temperature of the initial thermal state
  double beta;          // inverse temperature (beta=1/temperature)
  double t_max;         // maximum time up to which the system evolves
  double U_i;           // initial value of the interaction parameter U
  double U_f;           // interaction quench from U=U_i to U_f
  int    N_tau;         // # of imaginary-time steps
  int    N_t;           // # of real-time steps
  int    N_e;           // # of energy steps
  int    N_iter;        // # of maximum iterations of DMFT self-consistency
  double dtau;          // dtau=beta/N_tau
  double dt;            // dt=t_max/N_t
  double tolerance;     // tolerance for DMFT convergence
  char   *solver;       // impurity solver
  
  parm(char *argv[]);
  ~parm();
  double U(double t);
};


==> anc/fortran/makefile <==
SRC=$(PWD)/src
MOD=$(PWD)/mod
OBJ=$(PWD)/obj

FC=gfortran -ffree-line-length-none -lfftw3
INC=/usr/local/include
LIB=/usr/local/lib
FC_FLAGS=-O3 -I$(INC) -L$(LIB) -J$(MOD)

PROG=noneq-dmft

### make all
all: $(PROG)

$(PROG): $(OBJ)/main.o $(OBJ)/noneq-dmft.o $(OBJ)/eq-dmft.o $(OBJ)/ipt.o $(OBJ)/dmft.o $(OBJ)/green.o $(OBJ)/parm.o $(OBJ)/integral.o $(OBJ)/fft.o $(OBJ)/const.o
	$(FC) $(OBJ)/main.o $(OBJ)/noneq-dmft.o $(OBJ)/eq-dmft.o $(OBJ)/ipt.o $(OBJ)/dmft.o $(OBJ)/green.o $(OBJ)/parm.o $(OBJ)/integral.o $(OBJ)/fft.o $(OBJ)/const.o $(FC_FLAGS)

$(OBJ)/main.o: $(SRC)/main.f90 $(OBJ)/noneq-dmft.o $(OBJ)/eq-dmft.o $(OBJ)/dmft.o $(OBJ)/parm.o 
	$(FC) -c $(SRC)/main.f90 -o $(OBJ)/main.o $(FC_FLAGS)

$(OBJ)/noneq-dmft.o: $(SRC)/noneq-dmft.f90 $(OBJ)/ipt.o $(OBJ)/dmft.o $(OBJ)/green.o $(OBJ)/parm.o $(OBJ)/integral.o $(OBJ)/fft.o $(OBJ)/const.o
	$(FC) -c $(SRC)/noneq-dmft.f90 -o $(OBJ)/noneq-dmft.o $(FC_FLAGS)

$(OBJ)/eq-dmft.o: $(SRC)/eq-dmft.f90 $(OBJ)/ipt.o $(OBJ)/dmft.o $(OBJ)/green.o $(OBJ)/parm.o $(OBJ)/fft.o $(OBJ)/integral.o $(OBJ)/const.o
	$(FC) -c $(SRC)/eq-dmft.f90 -o $(OBJ)/eq-dmft.o $(FC_FLAGS)

$(OBJ)/ipt.o: $(SRC)/ipt.f90 $(OBJ)/dmft.o $(OBJ)/green.o $(OBJ)/parm.o $(OBJ)/integral.o $(OBJ)/fft.o $(OBJ)/const.o
	$(FC) -c $(SRC)/ipt.f90 -o $(OBJ)/ipt.o $(FC_FLAGS)

$(OBJ)/dmft.o: $(SRC)/dmft.f90 $(OBJ)/green.o $(OBJ)/integral.o $(OBJ)/parm.o $(OBJ)/const.o
	$(FC) -c $(SRC)/dmft.f90 -o $(OBJ)/dmft.o $(FC_FLAGS)

$(OBJ)/green.o: $(SRC)/green.f90 $(OBJ)/parm.o $(OBJ)/integral.o $(OBJ)/fft.o $(OBJ)/const.o
	$(FC) -c $(SRC)/green.f90 -o $(OBJ)/green.o $(FC_FLAGS)

$(OBJ)/fft.o: $(SRC)/fft.f90 $(OBJ)/const.o $(OBJ)/parm.o
	$(FC) $(FC_FLAGS) -c $(SRC)/fft.f90 -o $(OBJ)/fft.o

$(OBJ)/parm.o: $(SRC)/parm.f90 $(OBJ)/const.o
	$(FC) -c $(SRC)/parm.f90 -o $(OBJ)/parm.o $(FC_FLAGS)

$(OBJ)/integral.o: $(SRC)/integral.f90 $(OBJ)/const.o
	$(FC) -c $(SRC)/integral.f90 -o $(OBJ)/integral.o $(FC_FLAGS)

$(OBJ)/const.o: $(SRC)/const.f90
	$(FC) -c $(SRC)/const.f90 -o $(OBJ)/const.o $(FC_FLAGS)

clean:
	rm $(MOD)/* $(OBJ)/* a.out


==> anc/fortran/parm.sh <==
#!/bin/bash

# Parameters of the nonequilibrium DMFT simulation for the single-band Hubbard model
dos=semicircular  # density of states
beta=16.0         # inverse temperature
t_max=5.0         # duration of time evolution
U_i=0.0           # initial value of the interaction
U_f=2.0           # final value of the interaction after quench
N_tau=1024        # number of imaginary-time steps
N_t=200           # number of real-time steps
N_e=1000          # number of energy steps
N_iter=100        # maximum iteration of DMFT self-consistency
tolerance=0.0001  # tolerance for DMFT convergence
solver=IPT        # impurity solver

./a.out $dos $beta $t_max $U_i $U_f $N_tau $N_t $N_e $N_iter $tolerance $solver

==> anc/fortran/src/const.f90 <==
!----------------------------------------------------------------------------
!
!  author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>
!
!          Department of Physics, University of Tokyo
!
!  data:   February 28, 2013
!
!----------------------------------------------------------------------------
module CONST_MOD
  
  implicit none
  
  public :: pi, xj
  
  double precision, parameter   :: pi=3.14159265358979d0
  complex(kind(0d0)), parameter :: xj=(0.d0,1.d0)
  
end module CONST_MOD


==> anc/fortran/src/dmft.f90 <==
!----------------------------------------------------------------------------
!
!  author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>
!
!          Department of Physics, University of Tokyo
!
!  data:   February 28, 2013
!
!----------------------------------------------------------------------------
module DMFT_MOD
  
  use CONST_MOD
  use GREEN_MOD
  use PARM_MOD
  use FFT_MOD
  use INTEGRAL_MOD
  implicit none
  
  private
  public :: construct_dmft,           &
            destruct_dmft,            &
            initialize_output_file
            
  type, public :: dmft
     type(KB)                     :: local_green         ! local Green function G(t,t')
     type(KB)                     :: weiss_green         ! Weiss Green function G0(t,t')
     type(KB)                     :: self_energy         ! local self-energy Sigma(t,t')
     type(KB)                     :: weiss_green_new     ! updated Weiss Green function G0(t,t')
     type(KB_derivative)          :: weiss_green_der     ! derivative of Weiss Green function d/dt G0(t,t')
     type(KB_derivative)          :: weiss_green_der_new ! updated derivative of Weiss Green function d/dt G0(t,t')
     type(contour)                :: weiss_green_T       ! contour-ordered Weiss Green function G0(t,t')
     type(contour)                :: self_energy_T       ! contour-ordered self-energy Sigma(t,t')
     double precision, pointer    :: density(:)          ! n(t)=<c^+(t)c(t)>
     double precision, pointer    :: double_occupancy(:) ! d(t)=<n_up(t)*n_do(t)>
     double precision, pointer    :: kinetic_energy(:)   ! E_{kin}(t)=2\sum_{k} E(k)*<c_{k}^+(t)c_{k}(t)>
     double precision             :: G0_diff             ! convergence measure |G0_{new}-G0_{old}|
     integer                      :: time_step           ! n: t_n=(n-1)*dt
     integer                      :: iteration           ! # of DMFT iteration
     logical                      :: converged           ! DMFT self-consistency is converged or not
  end type dmft
  
contains
  
  subroutine construct_dmft(parm_,dmft_)
    type(parm), intent(in)    :: parm_
    type(dmft), intent(inout) :: dmft_
    
    call allocate_KB(parm_,dmft_%local_green)
    call allocate_KB(parm_,dmft_%weiss_green)
    call allocate_KB(parm_,dmft_%self_energy)
    call allocate_KB(parm_,dmft_%weiss_green_new)
    call allocate_KB_derivative(parm_,dmft_%weiss_green_der,1)
    call allocate_KB_derivative(parm_,dmft_%weiss_green_der_new,2)
    call allocate_contour(parm_,dmft_%weiss_green_T)
    call allocate_contour(parm_,dmft_%self_energy_T)
    allocate(dmft_%density(parm_%n_t+1))
    allocate(dmft_%double_occupancy(parm_%n_t+1))
    allocate(dmft_%kinetic_energy(parm_%n_t+1))
    
  end subroutine construct_dmft
  
  
  subroutine destruct_dmft(parm_,dmft_)
    type(parm), intent(in)    :: parm_
    type(dmft), intent(inout) :: dmft_
    integer                   :: k
    
    call deallocate_KB(dmft_%local_green)
    call deallocate_KB(dmft_%weiss_green)
    call deallocate_KB(dmft_%self_energy)
    call deallocate_KB(dmft_%weiss_green_new)
    call deallocate_KB_derivative(dmft_%weiss_green_der)
    call deallocate_KB_derivative(dmft_%weiss_green_der_new)
    call deallocate_contour(dmft_%weiss_green_T)
    call deallocate_contour(dmft_%self_energy_T)
    deallocate(dmft_%density)
    deallocate(dmft_%double_occupancy)
    deallocate(dmft_%kinetic_energy)
    
  end subroutine destruct_dmft
  
  
  subroutine initialize_output_file()
    
    open (unit=7, file="density", status="replace", action="write")
    open (unit=8, file="double-occupancy", status="replace", action="write")
    open (unit=9, file="kinetic-energy", status="replace", action="write")
    open (unit=10,file="interaction-energy", status="replace", action="write")
    open (unit=11,file="total-energy", status="replace", action="write")
    close (7)
    close (8)
    close (9)
    close (10)
    close (11)
    
  end subroutine initialize_output_file
  
  
end module DMFT_MOD


==> anc/fortran/src/eq-dmft.f90 <==
!----------------------------------------------------------------------------
!
!  author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>
!
!          Department of Physics, University of Tokyo
!
!  data:   February 28, 2013
!
!----------------------------------------------------------------------------
module EQ_DMFT_MOD
  
  use CONST_MOD
  use PARM_MOD
  use DMFT_MOD
  use GREEN_MOD
  use IPT_MOD
  use FFT_MOD
  use INTEGRAL_MOD
  implicit none
  
  private
  public :: start_eq_dmft
  
contains
  
  subroutine start_eq_dmft(parm_,dmft_)
    type(parm), intent(in)        :: parm_
    type(dmft), intent(inout)     :: dmft_
    integer                       :: i, j
    double precision              :: w, tau
    
    dmft_%converged=.false.
    dmft_%G0_diff=1.d0
    dmft_%time_step=1
    dmft_%iteration=1
    call initialize_eq_green(parm_,dmft_)
    ! equilibrium DMFT self-consistency loop
    do while (.not. dmft_%converged .and. dmft_%iteration<=parm_%N_iter)
       call eq_impurity_solution(parm_,dmft_)
       call eq_dmft_self_consistency(parm_,dmft_)
       dmft_%iteration=dmft_%iteration+1
       if (dmft_%G0_diff<=parm_%tolerance) then
          dmft_%converged=.true.
          write (*,'(A)') 'Equilibrium DMFT is converged'
       end if
       if (dmft_%iteration==parm_%N_iter+1 .and. dmft_%G0_diff>parm_%tolerance) then
          write (*,'(A)') 'Equilibrium DMFT is NOT converged !!!!!'
       end if
    end do
    
    ! Fourier transformation: G(w) -> G(t)
    do j=1, parm_%N_tau
       w=dble(2*j-parm_%N_tau-1)*pi/parm_%beta
       dmft_%local_green%matsubara_w(j)=dmft_%local_green%matsubara_w(j)-1.d0/(xj*w)-(parm_%e2+0.25d0*parm_%U_i**2)/(xj*w)/(xj*w)/(xj*w)
    end do
    call fft_w2t(parm_,dmft_%local_green%matsubara_w,dmft_%local_green%matsubara_t)
    do i=1, parm_%N_tau+1
       tau=dble(i-1)*parm_%dtau
       dmft_%local_green%matsubara_t(i)=dmft_%local_green%matsubara_t(i)-0.5d0+0.25d0*(parm_%e2+0.25d0*parm_%U_i**2)*tau*(parm_%beta-tau)
    end do
    do j=1, parm_%N_tau
       w=dble(2*j-parm_%N_tau-1)*pi/parm_%beta
       dmft_%local_green%matsubara_w(j)=dmft_%local_green%matsubara_w(j)+1.d0/(xj*w)+(parm_%e2+0.25d0*parm_%U_i**2)/(xj*w)/(xj*w)/(xj*w)
    end do
    
    call initialize_self_energy(parm_,dmft_)
    
    call measure_density(parm_,dmft_)
    call measure_double_occupancy(parm_,dmft_)
    call measure_kinetic_energy(parm_,dmft_)
    call measure_interaction_energy(parm_,dmft_)
    call measure_total_energy(parm_,dmft_)
    
  end subroutine start_eq_dmft
  
  
  subroutine eq_impurity_solution(parm_,dmft_)
    type(parm), intent(in)       :: parm_
    type(dmft), intent(inout)    :: dmft_
    
    if (parm_%solver=='IPT') then
       call eq_ipt(parm_,dmft_)
    end if
    
  end subroutine eq_impurity_solution
  
  
  subroutine initialize_self_energy(parm_,dmft_)
    type(parm), intent(in)       :: parm_
    type(dmft), intent(inout)    :: dmft_
    
    if (parm_%solver=='IPT') then
       call initialize_self_energy_ipt(parm_,dmft_)
    end if
    
  end subroutine initialize_self_energy
  
  
  subroutine eq_dmft_self_consistency(parm_,dmft_)
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    integer                         :: i, j, k
    double precision                :: w, tau
    
    if (parm_%dos=='semicircular') then
       ! solve the lattice Dyson equation: G0(w)=1/[i*w-G(w)]
       do j=1, parm_%N_tau
          w=dble(2*j-parm_%N_tau-1)*pi/parm_%beta
          dmft_%weiss_green%matsubara_w(j)=1.d0/(xj*w-dmft_%local_green%matsubara_w(j))
       end do
    end if
    
    ! Fourier transformation: G0(w) -> G0(t)
    do j=1, parm_%N_tau
       w=dble(2*j-parm_%N_tau-1)*pi/parm_%beta
       dmft_%weiss_green%matsubara_w(j)=dmft_%weiss_green%matsubara_w(j)-1.d0/(xj*w)-parm_%e2/(xj*w)/(xj*w)/(xj*w)
    end do
    call fft_w2t(parm_,dmft_%weiss_green%matsubara_w,dmft_%weiss_green_new%matsubara_t)
    do i=1, parm_%N_tau+1
       tau=dble(i-1)*parm_%dtau
       dmft_%weiss_green_new%matsubara_t(i)=dmft_%weiss_green_new%matsubara_t(i)-0.5d0+0.25d0*parm_%e2*tau*(parm_%beta-tau)
    end do
    do j=1, parm_%N_tau
       w=dble(2*j-parm_%N_tau-1)*pi/parm_%beta
       dmft_%weiss_green%matsubara_w(j)=dmft_%weiss_green%matsubara_w(j)+1.d0/(xj*w)+parm_%e2/(xj*w)/(xj*w)/(xj*w)
    end do
    
    ! evaluate |G0_{new}-G0_{old}|
    dmft_%G0_diff=0.d0
    do i=1, parm_%N_tau+1
       dmft_%G0_diff=dmft_%G0_diff+abs(dmft_%weiss_green_new%matsubara_t(i)-dmft_%weiss_green%matsubara_t(i))
    end do
    write (*,'(A,I3)') '  Iteration #', dmft_%iteration
    write (*,'(A,f15.10)') ' |G0_new-G0_old| =', dmft_%G0_diff
    ! G0_{old} <= G0_{new}
    dmft_%weiss_green%matsubara_t(:)=dmft_%weiss_green_new%matsubara_t(:)
    
  end subroutine eq_dmft_self_consistency
  
  
  subroutine initialize_eq_green(parm_,dmft_)
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    double precision                :: ek, e_max, de, w, tau
    integer                         :: i, j, k
    
    ! initialize G0(w)
    if (parm_%dos=='semicircular') then
       e_max=2.d0
       de=e_max/dble(parm_%N_e)
       dmft_%weiss_green%matsubara_w(j)=0.d0
       do j=1, parm_%N_tau
          w=dble(2*j-parm_%N_tau-1)*pi/parm_%beta
          do k=2, 2*parm_%N_e
             ek=dble(k-parm_%N_e-1)*de
             dmft_%weiss_green%matsubara_w(j)=dmft_%weiss_green%matsubara_w(j)+de*sqrt(4.d0-ek**2)/(2.d0*pi)/(xj*w-ek)
          end do
       end do
    end if
    
    ! Fourier transformation: G0(w) -> G0(t)
    do j=1, parm_%N_tau
       w=dble(2*j-parm_%N_tau-1)*pi/parm_%beta
       dmft_%weiss_green%matsubara_w(j)=dmft_%weiss_green%matsubara_w(j)-1.d0/(xj*w)-parm_%e2/(xj*w)/(xj*w)/(xj*w)
    end do
    call fft_w2t(parm_,dmft_%weiss_green%matsubara_w,dmft_%weiss_green%matsubara_t)
    do i=1, parm_%N_tau+1
       tau=dble(i-1)*parm_%dtau
       dmft_%weiss_green%matsubara_t(i)=dmft_%weiss_green%matsubara_t(i)-0.5d0+0.25d0*parm_%e2*tau*(parm_%beta-tau)
    end do
    do j=1, parm_%N_tau
       w=dble(2*j-parm_%N_tau-1)*pi/parm_%beta
       dmft_%weiss_green%matsubara_w(j)=dmft_%weiss_green%matsubara_w(j)+1.d0/(xj*w)+parm_%e2/(xj*w)/(xj*w)/(xj*w)
    end do
    
  end subroutine initialize_eq_green
  
  
  subroutine measure_density(parm_,dmft_)
    !  n(t)=<c^+(t)c(t)>
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    double precision                :: t
    
    t=0.d0
    dmft_%density(1)=-dmft_%local_green%matsubara_t(parm_%N_tau+1)
    
    open (unit=7, file='density', status='old', action='write', position='append')
    write (7,'(f15.10,f15.10)') t, dmft_%density(1)
    close (7)
    
  end subroutine measure_density
  
  
  subroutine measure_double_occupancy(parm_,dmft_)
    !  d(t)=<n_up(t)*n_do(t)>
    type(parm), intent(in)        :: parm_
    type(dmft), intent(inout)     :: dmft_
    integer                       :: i
    double precision              :: t
    double precision, allocatable :: SxG(:)
    
    t=0.d0
    ! d(t)=n_up(t)*n_do(t)-1/U*\int dtau self_energy^{M}(beta-tau)*G^{M}(tau)
    if (parm_%U_i==0.d0) then
       dmft_%double_occupancy(1)=dmft_%density(1)**2
    else
       allocate(SxG(parm_%N_tau+1))
       do i=1, parm_%N_tau+1
          SxG(i)=dmft_%self_energy%matsubara_t(parm_%N_tau-i+2)*dmft_%local_green%matsubara_t(i)
       end do
       dmft_%double_occupancy(1)=dmft_%density(1)**2-1.d0/parm_%U_i*parm_%dtau*trapezoid_d(SxG,1,parm_%N_tau+1)
       deallocate(SxG)
    end if
    
    open (unit=7, file='double-occupancy', status='old', action='write', position='append')
    write (7,'(f15.10,f15.10)') t, dmft_%double_occupancy(1)
    close (7)
    
  end subroutine measure_double_occupancy
  
  
  subroutine measure_kinetic_energy(parm_,dmft_)
    !  E_{kin}(t)=2\sum_{k} E(k)<c_{k}^+(t)c_{k}(t)>
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    integer                         :: i
    double precision                :: t
    double precision, allocatable   :: GxG(:)
    
    t=0.d0
    if (parm_%dos=='semicircular') then
       ! E_{kin}(0)=-2*\int_0^{beta} dtau G^M(tau)*G^M(beta-tau)
       allocate(GxG(parm_%N_tau+1))
       do i=1, parm_%N_tau+1
          GxG(i)=dmft_%local_green%matsubara_t(i)*dmft_%local_green%matsubara_t(parm_%N_tau-i+2)
       end do
       dmft_%kinetic_energy(1)=-2.d0*parm_%dtau*trapezoid_d(GxG,1,parm_%N_tau+1)
       deallocate(GxG)
    end if
    
    open (unit=7, file='kinetic-energy', status='old', action='write', position='append')
    write (7,'(f15.10,f15.10)') t, dmft_%kinetic_energy(1)
    close (7)
    
  end subroutine measure_kinetic_energy
  
  
  subroutine measure_interaction_energy(parm_,dmft_)
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    double precision                :: t
    
    t=0.d0
    open (unit=7, file='interaction-energy', status='old', action='write', position='append')
    write (7,'(f15.10,f15.10)') t, parm_%U_i*(dmft_%double_occupancy(1)-dmft_%density(1)+0.25d0)
    close (7)
    
  end subroutine measure_interaction_energy
  
  
  subroutine measure_total_energy(parm_,dmft_)
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    double precision                :: t
    
    t=0.d0
    open (unit=7, file='total-energy', status='old', action='write', position='append')
    write (7,'(f15.10,f15.10)') t, dmft_%kinetic_energy(1)+parm_%U_i*(dmft_%double_occupancy(1)-dmft_%density(1)+0.25d0)
    close (7)
    
  end subroutine measure_total_energy
  
  
end module EQ_DMFT_MOD


==> anc/fortran/src/fft.f90 <==
!----------------------------------------------------------------------------
!
!  author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>
!
!          Department of Physics, University of Tokyo
!
!  date:   February 28, 2013
!
!----------------------------------------------------------------------------
module FFT_MOD
  
  use CONST_MOD
  use PARM_MOD
  implicit none

  private
  public :: fft_t2w, &
            fft_w2t
  
contains
  
  subroutine fft_t2w(parm_,y,z)
    !----------------------------------------------------------------------------
    !  This subroutine computes the Fourier transformation
    !
    !     z(k) = sum_{j=1}^{n+1} w_{n+1,j}*y(j)*exp(i*w_{k}*tau_{j})*dtau.
    !     (k = 1, 2,..., n)
    !
    !     tau_{j} = (j-1)*dtau     (dtau = beta/n)
    !
    !     w_{k} = (2*k-n-1)*pi/beta
    !
    !     w_{n+1,j} = 1/2  for j=1, n+1
    !               = 1    for 2<=j<=n
    !----------------------------------------------------------------------------
    type(parm), intent(in)            :: parm_
    double precision, intent(in)      :: y(:)
    complex(kind(0d0)), intent(out)   :: z(:)
    complex(kind(0d0)), allocatable   :: w(:)
    integer                           :: plan(8), j, k
    
    include 'fftw3.f'
    allocate(w(parm_%N_tau))
    
    w(1)=0.5d0*y(1)
    do j=2, parm_%N_tau
       w(j)=y(j)*exp(-xj*dble(parm_%N_tau-1)*dble(j-1)*pi/dble(parm_%N_tau))
    end do
    call dfftw_plan_dft_1d(plan,parm_%N_tau,w,z,FFTW_BACKWARD,FFTW_ESTIMATE)
    call dfftw_execute(plan)
    call dfftw_destroy_plan(plan)
    
    do k=1, parm_%N_tau
       z(k)=(z(k)+0.5d0*y(parm_%N_tau+1)*exp(-xj*dble(parm_%N_tau-1)*pi))*parm_%beta/dble(parm_%N_tau)
    end do
    deallocate(w)
    
  end subroutine fft_t2w
  
  
  subroutine fft_w2t(parm_,z,y)
    !----------------------------------------------------------------------------
    !  This subroutine computes the Fourier transformation
    !
    !     y(j) = 1/beta*sum_{k=1}^{n} z(k)*exp(-i*w_{k}*tau_{j}).
    !     (j = 1, 2,..., n+1)
    !
    !     tau_{j} = (j-1)*dtau     (dtau = beta/n)
    !
    !     w_{k} = (2*k-n-1)*pi/beta
    !----------------------------------------------------------------------------
    type(parm), intent(in)          :: parm_
    complex(kind(0d0)), intent(in)  :: z(:)
    double precision, intent(out)   :: y(:)
    complex(kind(0d0)), allocatable :: w(:)
    integer                         :: plan(8), j, k
    
    include 'fftw3.f'
    allocate(w(parm_%N_tau))
    
    call dfftw_plan_dft_1d(plan,parm_%N_tau,z,w,FFTW_FORWARD,FFTW_ESTIMATE)
    call dfftw_execute(plan)
    call dfftw_destroy_plan(plan)
    
    do j=1, parm_%N_tau
       y(j)=dble(w(j)*exp(xj*dble(parm_%N_tau-1)*dble(j-1)*pi/dble(parm_%N_tau)))/parm_%beta
    end do
    y(parm_%N_tau+1)=0.d0
    do k=1, parm_%N_tau
       y(parm_%N_tau+1)=y(parm_%N_tau+1)+dble(z(k)*exp(xj*dble(parm_%N_tau+1)*pi))/parm_%beta
    end do
    deallocate(w)
    
  end subroutine fft_w2t
  
  
end module FFT_MOD


==> anc/fortran/src/green.f90 <==
!----------------------------------------------------------------------------
!
!  author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>
!
!          Department of Physics, University of Tokyo
!
!  date:   February 28, 2013
!
!----------------------------------------------------------------------------
module GREEN_MOD
  
  use CONST_MOD
  use PARM_MOD
  use INTEGRAL_MOD
  implicit none
  
  private
  public :: allocate_KB,              &
            deallocate_KB,            &
            allocate_KB_derivative,   &
            deallocate_KB_derivative, &
            allocate_contour,         &
            deallocate_contour,       &
            convolute_KB,             &
            Volterra_int,             &
            Volterra_intdiff
  
  ! Kadanoff-Baym Green function: G(t,t')
  type, public :: KB
     complex(kind(0d0)), pointer :: matsubara_w(:)   ! Matsubara Green function G^{M}(w)
     double precision, pointer   :: matsubara_t(:)   ! Matsubara Green function G^{M}(tau)
     complex(kind(0d0)), pointer :: retarded(:,:)    ! retarded Green function G^{R}(t,t')
     complex(kind(0d0)), pointer :: left_mixing(:,:) ! left-mixing Green function G^{Left}(t,tau')
     complex(kind(0d0)), pointer :: lesser(:,:)      ! lesser Green function G^{<}(t,t')
  end type KB
  
  ! derivative of Kadanoff-Baym Green function: d/dt G(t,t')
  type, public :: KB_derivative
     complex(kind(0d0)), pointer :: retarded(:)    ! derivative of retarded Green function d/dt G^{R}(t_{n},t_{j})
     complex(kind(0d0)), pointer :: left_mixing(:) ! derivative of left-mixing Green function d/dt G^{Left}(t_{n},tau_{j})
     complex(kind(0d0)), pointer :: lesser(:)      ! derivative of lesser Green function d/dt G^{<}(t_{n},t_{j})
  end type KB_derivative
  
  ! contour-ordered Green function: G(t,t')
  type, public :: contour
     complex(kind(0d0)), pointer :: c12(:,:) ! G^{12}(t,t')
     complex(kind(0d0)), pointer :: c21(:,:) ! G^{21}(t,t')
     complex(kind(0d0)), pointer :: c13(:,:) ! G^{13}(t,tau')
     complex(kind(0d0)), pointer :: c31(:,:) ! G^{31}(tau,t')
  end type contour
  
contains
  
  subroutine allocate_KB(parm_,KB_)
    type(parm), intent(in) :: parm_
    type(KB), intent(out)  :: KB_
    
    allocate(KB_%matsubara_w(parm_%N_tau))
    allocate(KB_%matsubara_t(parm_%N_tau+1))
    allocate(KB_%retarded(parm_%N_t+1,parm_%N_t+1))
    allocate(KB_%left_mixing(parm_%N_t+1,parm_%N_tau+1))
    allocate(KB_%lesser(parm_%N_t+1,parm_%N_t+1))
    
  end subroutine allocate_KB
  
  
  subroutine deallocate_KB(KB_)
    type(KB), intent(out) :: KB_
    
    deallocate(KB_%matsubara_w)
    deallocate(KB_%matsubara_t)
    deallocate(KB_%retarded)
    deallocate(KB_%left_mixing)
    deallocate(KB_%lesser)
    
  end subroutine deallocate_KB
  
  
  subroutine allocate_KB_derivative(parm_,KB_der_,n)
    type(parm), intent(in)           :: parm_
    type(KB_derivative), intent(out) :: KB_der_
    integer                          :: n
    
    allocate(KB_der_%retarded(n))
    allocate(KB_der_%left_mixing(parm_%N_tau+1))
    allocate(KB_der_%lesser(n))
    
    KB_der_%retarded=0.d0
    KB_der_%left_mixing=0.d0
    KB_der_%lesser=0.d0
    
  end subroutine allocate_KB_derivative
  
  
  subroutine deallocate_KB_derivative(KB_der_)
    type(KB_derivative), intent(out) :: KB_der_
    
    deallocate(KB_der_%retarded)
    deallocate(KB_der_%left_mixing)
    deallocate(KB_der_%lesser)
    
  end subroutine deallocate_KB_derivative
  
  
  subroutine allocate_contour(parm_,contour_)
    type(parm), intent(in)     :: parm_
    type(contour), intent(out) :: contour_
    
    allocate(contour_%c12(parm_%N_t+1,parm_%N_t+1))
    allocate(contour_%c21(parm_%N_t+1,parm_%N_t+1))
    allocate(contour_%c13(parm_%N_t+1,parm_%N_tau+1))
    allocate(contour_%c31(parm_%N_tau+1,parm_%N_t+1))
    
    contour_%c12=0.d0
    contour_%c21=0.d0
    contour_%c13=0.d0
    contour_%c31=0.d0
    
  end subroutine allocate_contour
  
  
  subroutine deallocate_contour(contour_)
    type(contour), intent(out) :: contour_
    
    deallocate(contour_%c12)
    deallocate(contour_%c21)
    deallocate(contour_%c13)
    deallocate(contour_%c31)
    
  end subroutine deallocate_contour
  
  
  subroutine convolute_KB(parm_,n,A,B,C)
    !----------------------------------------------------------------------------
    !  This subroutine calculates a convolution of two Kadanoff-Baym function A 
    !  and B,
    !              C(t,t')=(A*B)(t,t'),
    !
    !  for t=n*dt or t'=n*dt. Integrals are evaluated by the trapezoidal rule.
    !----------------------------------------------------------------------------
    type(parm), intent(in)             :: parm_
    integer, intent(in)                :: n       ! time step
    type(KB), intent(in)               :: A, B
    type(KB), intent(inout)            :: C
    integer                            :: i, j, k
    complex(kind(0d0)), allocatable    :: AxB(:)
    
    ! retarded component
    ! C^{R}(t,t')=\int_{t'}^{t} ds A^{R}(t,s)*B^{R}(s,t')
    allocate(AxB(max(parm_%N_tau+1,n)))
    do j=1, n
       C%retarded(n,j)=0.d0
       do k=j, n
          AxB(k)=A%retarded(n,k)*B%retarded(k,j)
       end do
       C%retarded(n,j)=C%retarded(n,j)+parm_%dt*trapezoid_z(AxB,j,n)
    end do
    
    ! left-mixing component
    ! C^{Left}(t,tau')=\int_0^{beta} dtau A^{Left}(t,tau)*B^{M}(tau,tau')
    !                  +\int_0^{t} ds A^{R}(t,s)*B^{Left}(s,tau')
    do j=1, parm_%N_tau+1
       C%left_mixing(n,j)=0.d0
       do k=1, j
          AxB(k)=A%left_mixing(n,k)*B%matsubara_t(parm_%N_tau+k-j+1)
       end do
       C%left_mixing(n,j)=C%left_mixing(n,j)-parm_%dtau*trapezoid_z(AxB,1,j)
       do k=j, parm_%N_tau+1
          AxB(k)=A%left_mixing(n,k)*B%matsubara_t(k-j+1)
       end do
       C%left_mixing(n,j)=C%left_mixing(n,j)+parm_%dtau*trapezoid_z(AxB,j,parm_%N_tau+1)
       do k=1, n
          AxB(k)=A%retarded(n,k)*B%left_mixing(k,j)
       end do
       C%left_mixing(n,j)=C%left_mixing(n,j)+parm_%dt*trapezoid_z(AxB,1,n)
    end do
    
    ! lesser component
    ! C^{<}(t,t')=-i\int_0^{beta} dtau A^{Left}(t,tau)*B^{Right}(tau,t')
    !             +\int_0^{t'} ds A^{<}(t,s)*B^{A}(s,t')
    !             +\int_0^{t} ds A^{R}(t,s)*B^{<}(s,t')
    ! (i,j)=(n,j)
    do j=1, n-1
       C%lesser(n,j)=0.d0
       do k=1, parm_%N_tau+1
          AxB(k)=A%left_mixing(n,k)*conjg(B%left_mixing(j,parm_%N_tau-k+2))
       end do
       C%lesser(n,j)=C%lesser(n,j)-xj*parm_%dtau*trapezoid_z(AxB,1,parm_%N_tau+1)
       do k=1, j
          AxB(k)=A%lesser(n,k)*conjg(B%retarded(j,k))
       end do
       C%lesser(n,j)=C%lesser(n,j)+parm_%dt*trapezoid_z(AxB,1,j)
       do k=1, n
          AxB(k)=A%retarded(n,k)*B%lesser(k,j)
       end do
       C%lesser(n,j)=C%lesser(n,j)+parm_%dt*trapezoid_z(AxB,1,n)
    end do
    
    ! (i,j)=(i,n)
    do i=1, n
       C%lesser(i,n)=0.d0
       do k=1, parm_%N_tau+1
          AxB(k)=A%left_mixing(i,k)*conjg(B%left_mixing(n,parm_%N_tau-k+2))
       end do
       C%lesser(i,n)=C%lesser(i,n)-xj*parm_%dtau*trapezoid_z(AxB,1,parm_%N_tau+1)
       do k=1, n
          AxB(k)=A%lesser(i,k)*conjg(B%retarded(n,k))
       end do
       C%lesser(i,n)=C%lesser(i,n)+parm_%dt*trapezoid_z(AxB,1,n)
       do k=1, i
          AxB(k)=A%retarded(i,k)*B%lesser(k,n)
       end do
       C%lesser(i,n)=C%lesser(i,n)+parm_%dt*trapezoid_z(AxB,1,i)
    end do
    deallocate(AxB)
    
  end subroutine convolute_KB
  
  
  subroutine Volterra_int(parm_,n,G0,K,G)
    !----------------------------------------------------------------------------
    !  This subroutine solves a Volterra integral equation of the second kind,
    ! 
    !              G(t,t')=G0(t,t')+(K*G)(t,t'),
    !
    !  for t=n*dt or t'=n*dt. The integral equation is solved by the second-order 
    !  implicit Runge-Kutta method.
    !----------------------------------------------------------------------------
    type(parm), intent(in)             :: parm_
    integer, intent(in)                :: n       ! time step
    type(KB), intent(in)               :: G0, K
    type(KB), intent(out)              :: G
    integer                            :: i, j, l
    complex(kind(0d0)), allocatable    :: KxG(:)
    
    allocate(KxG(max(parm_%N_tau+1,n)))
    
    ! retarded Green function
    ! G^{R}(t,t')-\int_{t'}^{t} ds K^{R}(t,s)*G^{R}(s,t') = G0^{R}(t,t')
    G%retarded(n,n)=G0%retarded(n,n)
    do j=1, n-1
       G%retarded(n,j)=G0%retarded(n,j)
       do l=j, n-1
          KxG(l)=K%retarded(n,l)*G%retarded(l,j)
       end do
       G%retarded(n,j)=G%retarded(n,j)+parm_%dt*trapezoid_half_edge(KxG,j,n-1)
       G%retarded(n,j)=G%retarded(n,j)/(1.d0-0.5d0*parm_%dt*K%retarded(n,n))
    end do
    
    ! left-mixing Green function
    ! G^{Left}(t,tau')-\int_0^{t} ds K^{R}(t,s)*G^{Left}(s,tau')
    !    = G0^{Left}(t,tau')+\int_0^{beta} dtau K^{Left}(t,tau)*G^{M}(tau,tau')
    do j=1, parm_%N_tau+1
       G%left_mixing(n,j)=G0%left_mixing(n,j)
       do l=1, j
          KxG(l)=K%left_mixing(n,l)*G%matsubara_t(parm_%N_tau+l-j+1)
       end do
       G%left_mixing(n,j)=G%left_mixing(n,j)-parm_%dtau*trapezoid_z(KxG,1,j)
       do l=j, parm_%N_tau+1
          KxG(l)=K%left_mixing(n,l)*G%matsubara_t(l-j+1)
       end do
       G%left_mixing(n,j)=G%left_mixing(n,j)+parm_%dtau*trapezoid_z(KxG,j,parm_%N_tau+1)
       do l=1, n-1
          KxG(l)=K%retarded(n,l)*G%left_mixing(l,j)
       end do
       G%left_mixing(n,j)=G%left_mixing(n,j)+parm_%dt*trapezoid_half_edge(KxG,1,n-1)
       G%left_mixing(n,j)=G%left_mixing(n,j)/(1.d0-0.5d0*parm_%dt*K%retarded(n,n))
    end do
    
    ! lesser Green function
    ! G^{<}(t,t')-\int_0^{t} ds K^{R}(t,s)*G^{<}(s,t')
    !    = G0^{<}(t,t')-i\int_0^{beta} dtau K^{Left}(t,tau)*G^{Right}(tau,t')
    !      +\int_0^{t'} ds K^{<}(t,s)*G^{A}(s,t')
    ! G^{<}(t_{n},t_{j})
    do j=1, n-1
       G%lesser(n,j)=G0%lesser(n,j)
       do l=1, parm_%N_tau+1
          KxG(l)=K%left_mixing(n,l)*conjg(G%left_mixing(j,parm_%N_tau-l+2))
       end do
       G%lesser(n,j)=G%lesser(n,j)-xj*parm_%dtau*trapezoid_z(KxG,1,parm_%N_tau+1)
       do l=1, j
          KxG(l)=K%lesser(n,l)*conjg(G%retarded(j,l))
       end do
       G%lesser(n,j)=G%lesser(n,j)+parm_%dt*trapezoid_z(KxG,1,j)
       do l=1, n-1
          KxG(l)=K%retarded(n,l)*G%lesser(l,j)
       end do
       G%lesser(n,j)=G%lesser(n,j)+parm_%dt*trapezoid_half_edge(KxG,1,n-1)
       G%lesser(n,j)=G%lesser(n,j)/(1.d0-0.5d0*parm_%dt*K%retarded(n,n))
    end do
    ! Hermite conjugate
    ! G^{<}(t_{i},t_{n})
    do i=1, n-1
       G%lesser(i,n)=-conjg(G%lesser(n,i))
    end do
    ! G^{<}(t_{n},t_{n})
    G%lesser(n,n)=G0%lesser(n,n)
    do l=1, parm_%N_tau+1
       KxG(l)=K%left_mixing(n,l)*conjg(G%left_mixing(n,parm_%N_tau-l+2))
    end do
    G%lesser(n,n)=G%lesser(n,n)-xj*parm_%dtau*trapezoid_z(KxG,1,parm_%N_tau+1)
    do l=1, n
       KxG(l)=K%lesser(n,l)*conjg(G%retarded(n,l))
    end do
    G%lesser(n,n)=G%lesser(n,n)+parm_%dt*trapezoid_z(KxG,1,n)
    do l=1, n-1
       KxG(l)=K%retarded(n,l)*G%lesser(l,n)
    end do
    G%lesser(n,n)=G%lesser(n,n)+parm_%dt*trapezoid_half_edge(KxG,1,n-1)
    G%lesser(n,n)=G%lesser(n,n)/(1.d0-0.5d0*parm_%dt*K%retarded(n,n))
    
    deallocate(KxG)
    
  end subroutine Volterra_int
  
  
  subroutine Volterra_intdiff(parm_,n,h,K,G,G_der,G_der_new)
    !----------------------------------------------------------------------------
    !  This subroutine solves a Volterra integrodifferential equation of 
    !  the second kind,
    ! 
    !              [i*d/dt-h(t)]G(t,t')=delta(t,t')+(K*G)(t,t'),
    !
    !  for t=n*dt or t'=n*dt. The integrodifferential equation is solved by 
    !  the second-order implicit Runge-Kutta method.
    !----------------------------------------------------------------------------
    type(parm), intent(in)                 :: parm_
    integer, intent(in)                    :: n       ! time step
    complex(kind(0d0))                     :: h(:)
    type(KB), intent(in)                   :: K
    type(KB), intent(out)                  :: G
    type(KB_derivative), intent(in)        :: G_der
    type(KB_derivative), intent(out)       :: G_der_new
    integer                                :: i, j, l
    complex(kind(0d0)), allocatable        :: KxG(:)
    complex(kind(0d0))                     :: G_der_lesser ! d/dt G^{<}(t_{n-1},t_{n})
    
    allocate(KxG(max(parm_%N_tau+1,n)))
    
    ! retarded Green function
    ! d/dt G^{R}(t,t') = -i*delta(t,t')-i*h(t)*G^{R}(t,t')
    !                    -i\int_{t'}^{t} ds K^{R}(t,s)*G^{R}(s,t')
    G%retarded(n,n)=-xj
    G_der_new%retarded(n)=-xj*h(n)*G%retarded(n,n)
    do j=1, n-1
       G%retarded(n,j)=G%retarded(n-1,j)+0.5d0*parm_%dt*G_der%retarded(j)
       do l=j, n-1
          KxG(l)=K%retarded(n,l)*G%retarded(l,j)
       end do
       G_der_new%retarded(j)=-xj*parm_%dt*trapezoid_half_edge(KxG,j,n-1)
       G%retarded(n,j)=G%retarded(n,j)+0.5d0*parm_%dt*G_der_new%retarded(j)
       G%retarded(n,j)=G%retarded(n,j)/(1.d0+0.5d0*xj*parm_%dt*h(n)+0.25d0*xj*parm_%dt**2*K%retarded(n,n))
       G_der_new%retarded(j)=G_der_new%retarded(j)-xj*h(n)*G%retarded(n,j)-0.5d0*xj*parm_%dt*K%retarded(n,n)*G%retarded(n,j)
    end do
    
    ! left-mixing Green function
    ! d/dt G^{Left}(t,tau') = -i*h(t)*G^{Left}(t,tau')
    !                         -i\int_0^{beta} dtau K^{Left}(t,tau)*G^{M}(tau,tau')
    do j=1, parm_%N_tau+1
       G%left_mixing(n,j)=G%left_mixing(n-1,j)+0.5d0*parm_%dt*G_der%left_mixing(j)
       do l=1, j
          KxG(l)=K%left_mixing(n,l)*G%matsubara_t(parm_%N_tau+l-j+1)
       end do
       G_der_new%left_mixing(j)=xj*parm_%dtau*trapezoid_z(KxG,1,j)
       do l=j, parm_%N_tau+1
          KxG(l)=K%left_mixing(n,l)*G%matsubara_t(l-j+1)
       end do
       G_der_new%left_mixing(j)=G_der_new%left_mixing(j)-xj*parm_%dtau*trapezoid_z(KxG,j,parm_%N_tau+1)
       do l=1, n-1
          KxG(l)=K%retarded(n,l)*G%left_mixing(l,j)
       end do
       G_der_new%left_mixing(j)=G_der_new%left_mixing(j)-xj*parm_%dt*trapezoid_half_edge(KxG,1,n-1)
       G%left_mixing(n,j)=G%left_mixing(n,j)+0.5d0*parm_%dt*G_der_new%left_mixing(j)
       G%left_mixing(n,j)=G%left_mixing(n,j)/(1.d0+0.5d0*xj*parm_%dt*h(n)+0.25d0*xj*parm_%dt**2*K%retarded(n,n))
       G_der_new%left_mixing(j)=G_der_new%left_mixing(j)-xj*h(n)*G%left_mixing(n,j)-0.5d0*xj*parm_%dt*K%retarded(n,n)*G%left_mixing(n,j)
    end do
    
    ! lesser Green function
    ! d/dt G^{<}(t,t') = -i*h(t)*G^{<}(t,t')
    !                    -i*(-i)*\int_0^{beta} dtau K^{Left}(t,tau)*G^{Right}(tau,t')
    !                    -i*\int_0^{t'} ds K^{<}(t,s)*G^{A}(s,t')
    !                    -i*\int_0^{t} ds K^{R}(t,s)*G^{<}(s,t')
    !
    ! G^{<}(t_{n},t_{j}), d/dt G^{<}(t_{n},t_{j})
    do j=1, n-1
       G%lesser(n,j)=G%lesser(n-1,j)+0.5d0*parm_%dt*G_der%lesser(j)
       do l=1, parm_%N_tau+1
          KxG(l)=K%left_mixing(n,l)*conjg(G%left_mixing(j,parm_%N_tau-l+2))
       end do
       G_der_new%lesser(j)=-xj*(-xj)*parm_%dtau*trapezoid_z(KxG,1,parm_%N_tau+1)
       do l=1, j
          KxG(l)=K%lesser(n,l)*conjg(G%retarded(j,l))
       end do
       G_der_new%lesser(j)=G_der_new%lesser(j)-xj*parm_%dt*trapezoid_z(KxG,1,j)
       do l=1, n-1
          KxG(l)=K%retarded(n,l)*G%lesser(l,j)
       end do
       G_der_new%lesser(j)=G_der_new%lesser(j)-xj*parm_%dt*trapezoid_half_edge(KxG,1,n-1)
       G%lesser(n,j)=G%lesser(n,j)+0.5d0*parm_%dt*G_der_new%lesser(j)
       G%lesser(n,j)=G%lesser(n,j)/(1.d0+0.5d0*xj*parm_%dt*h(n)+0.25d0*xj*parm_%dt**2*K%retarded(n,n))
       G_der_new%lesser(j)=G_der_new%lesser(j)-xj*h(n)*G%lesser(n,j)-0.5d0*xj*parm_%dt*K%retarded(n,n)*G%lesser(n,j)
    end do
    ! Hermite conjugate
    do i=1, n-1
       G%lesser(i,n)=-conjg(G%lesser(n,i))
    end do
    ! d/dt G^{<}(t_{n-1},t_{n})
    G_der_lesser=-xj*h(n-1)*G%lesser(n-1,n)
    do l=1, parm_%N_tau+1
       KxG(l)=K%left_mixing(n-1,l)*conjg(G%left_mixing(n,parm_%N_tau-l+2))
    end do
    G_der_lesser=G_der_lesser-xj*(-xj)*parm_%dtau*trapezoid_z(KxG,1,parm_%N_tau+1)
    do l=1, n
       KxG(l)=K%lesser(n-1,l)*conjg(G%retarded(n,l))
    end do
    G_der_lesser=G_der_lesser-xj*parm_%dt*trapezoid_z(KxG,1,n)
    do l=1, n-1
       KxG(l)=K%retarded(n-1,l)*G%lesser(l,n)
    end do
    G_der_lesser=G_der_lesser-xj*parm_%dt*trapezoid_z(KxG,1,n-1)
    ! G^{<}(t_{n},t_{n}), d/dt G^{<}(t_{n},t_{n})
    G%lesser(n,n)=G%lesser(n-1,n)+0.5d0*parm_%dt*G_der_lesser
    do l=1, parm_%N_tau+1
       KxG(l)=K%left_mixing(n,l)*conjg(G%left_mixing(n,parm_%N_tau-l+2))
    end do
    G_der_new%lesser(n)=-xj*(-xj)*parm_%dtau*trapezoid_z(KxG,1,parm_%N_tau+1)
    do l=1, n
       KxG(l)=K%lesser(n,l)*conjg(G%retarded(n,l))
    end do
    G_der_new%lesser(n)=G_der_new%lesser(n)-xj*parm_%dt*trapezoid_z(KxG,1,n)
    do l=1, n-1
       KxG(l)=K%retarded(n,l)*G%lesser(l,n)
    end do
    G_der_new%lesser(n)=G_der_new%lesser(n)-xj*parm_%dt*trapezoid_half_edge(KxG,1,n-1)
    G%lesser(n,n)=G%lesser(n,n)+0.5d0*parm_%dt*G_der_new%lesser(n)
    G%lesser(n,n)=G%lesser(n,n)/(1.d0+0.5d0*xj*parm_%dt*h(n)+0.25d0*xj*parm_%dt**2*K%retarded(n,n))
    G_der_new%lesser(n)=G_der_new%lesser(n)-xj*h(n)*G%lesser(n,n)-0.5d0*xj*parm_%dt*K%retarded(n,n)*G%lesser(n,n)
    
    deallocate(KxG)
    
  end subroutine Volterra_intdiff
  
  
end module GREEN_MOD


==> anc/fortran/src/integral.f90 <==
!----------------------------------------------------------------------------
!
!  author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>
!
!          Department of Physics, University of Tokyo
!
!  date:   February 28, 2013
!
!----------------------------------------------------------------------------
module INTEGRAL_MOD
  
  use CONST_MOD
  implicit none
  
  private
  public :: trapezoid_d, trapezoid_z, trapezoid_half_edge
  
contains
  
  double precision function trapezoid_d(f,i,j)
    !----------------------------------------------------------------------------
    !  This function calculates the sum
    !
    !    \sum_{k=i}^{j} w_{k}^{i,j} f_{k}.
    !
    !    w_{k}^{i,j} = 1/2  for k=i,j
    !                = 1    for i<k<j
    !----------------------------------------------------------------------------
    double precision, intent(in) :: f(:)
    integer, intent(in)          :: i, j
    integer                      :: k
    double precision             :: integral
    
    if (j==i) then
       trapezoid_d=0.d0
    else
       integral=0.d0
       integral=integral+0.5d0*f(i)
       do k=i+1, j-1
          integral=integral+f(k)
       end do
       integral=integral+0.5d0*f(j)
       trapezoid_d=integral
    end if
  end function trapezoid_d
  
  
  complex(kind(0d0)) function trapezoid_z(f,i,j)
    !----------------------------------------------------------------------------
    !  This function calculates the sum
    !
    !    \sum_{k=i}^{j} w_{k}^{i,j} f_{k}.
    !
    !    w_{k}^{i,j} = 1/2  for k=i,j
    !                = 1    for i<k<j
    !----------------------------------------------------------------------------
    complex(kind(0d0)), intent(in) :: f(:)
    integer, intent(in)            :: i, j
    integer                        :: k
    complex(kind(0d0))             :: integral
    
    if (j==i) then
       trapezoid_z=0.d0
    else
       integral=0.d0
       integral=integral+0.5d0*f(i)
       do k=i+1, j-1
          integral=integral+f(k)
       end do
       integral=integral+0.5d0*f(j)
       trapezoid_z=integral
    end if
  end function trapezoid_z
  
  
  complex(kind(0d0)) function trapezoid_half_edge(f,i,j)
    !----------------------------------------------------------------------------
    !  This function calculates the sum
    !
    !    \sum_{k=i}^{j} w_{k}^{i,j} f_{k}.
    !
    !    w_{k}^{i,j} = 1/2  for k=i
    !                = 1    for i<k<=j
    !----------------------------------------------------------------------------
    complex(kind(0d0)), intent(in) :: f(:)
    integer, intent(in)            :: i, j
    integer                        :: k
    complex(kind(0d0))             :: integral
    
    integral=0.5d0*f(i)
    do k=i+1, j
       integral=integral+f(k)
    end do
    trapezoid_half_edge=integral
    
  end function trapezoid_half_edge
  
  
end module INTEGRAL_MOD


==> anc/fortran/src/ipt.f90 <==
!----------------------------------------------------------------------------
!
!  author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>
!
!          Department of Physics, University of Tokyo
!
!  date:   February 28, 2013
!
!----------------------------------------------------------------------------
module IPT_MOD
  
  use CONST_MOD
  use PARM_MOD
  use DMFT_MOD
  use GREEN_MOD
  use FFT_MOD
  implicit none
  
  private
  public :: eq_ipt,                     &
            initialize_self_energy_ipt, &
            noneq_ipt
  
contains
  
  subroutine eq_ipt(parm_,dmft_)
    type(parm), intent(in)       :: parm_
    type(dmft), intent(inout)    :: dmft_
    integer                      :: i, j
    double precision             :: w, tau
    
    ! second-order perturbation in U at half filling
    ! self_energy(t) = -U(0-)*U(0-)*G0(t)*G0(-t)*G0(t)
    do i=1, parm_%N_tau+1
       dmft_%self_energy%matsubara_t(i)=parm_%U_i**2*dmft_%weiss_green%matsubara_t(i)*dmft_%weiss_green%matsubara_t(parm_%N_tau-i+2)*dmft_%weiss_green%matsubara_t(i)
    end do
    
    ! Fourier transformation
    ! self_energy(t) -> self_energy(w)
    call fft_t2w(parm_,dmft_%self_energy%matsubara_t,dmft_%self_energy%matsubara_w)
    
    ! solve the impurity Dyson equation
    ! G(w)=[G0(w)^{-1}-self_energy(w)]^{-1}
    do j=1, parm_%N_tau
       dmft_%local_green%matsubara_w(j)=dmft_%weiss_green%matsubara_w(j)/(1.d0-dmft_%weiss_green%matsubara_w(j)*dmft_%self_energy%matsubara_w(j))
    end do
    
  end subroutine eq_ipt
  
  
  subroutine initialize_self_energy_ipt(parm_,dmft_)
    type(parm), intent(in)     :: parm_
    type(dmft), intent(inout)  :: dmft_
    integer                    :: j

    ! initialize the self-energy for real-time evolution
    ! self_energy_{12}(0,0) = i^3*U(0+)*U(0+)*G0(0-)*G0(0+)*G0(0-)
    dmft_%self_energy_T%c12(1,1)=U(parm_,0.d0)*U(parm_,0.d0)*(-xj)*dmft_%weiss_green%matsubara_t(parm_%N_tau+1) &
                                 *xj*dmft_%weiss_green%matsubara_t(1)*(-xj)*dmft_%weiss_green%matsubara_t(parm_%N_tau+1)
    ! self_energy_{21}(0,0) = i^3*U(0+)*U(0+)*G0(0+)*G0(0-)*G0(0+)
    dmft_%self_energy_T%c21(1,1)=U(parm_,0.d0)*U(parm_,0.d0)*xj*dmft_%weiss_green%matsubara_t(1) &
                                 *(-xj)*dmft_%weiss_green%matsubara_t(parm_%N_tau+1)*xj*dmft_%weiss_green%matsubara_t(1)
    do j=1, parm_%N_tau+1
       ! self_energy_{13}(0,t) = i^3*U(0+)*U(0-)*G0(-t)*G0(t)*G0(-t)
       dmft_%self_energy_T%c13(1,j)=U(parm_,0.d0)*parm_%U_i*(-xj)*dmft_%weiss_green%matsubara_t(parm_%N_tau-j+2) &
                                    *xj*dmft_%weiss_green%matsubara_t(j)*(-xj)*dmft_%weiss_green%matsubara_t(parm_%N_tau-j+2)
       ! self_energy_{31}(t,0) = i^3*U(0-)*U(0+)*G0(t)*G0(-t)*G0(t)
       dmft_%self_energy_T%c31(j,1)=parm_%U_i*U(parm_,0.d0)*xj*dmft_%weiss_green%matsubara_t(j) &
                                    *(-xj)*dmft_%weiss_green%matsubara_t(parm_%N_tau-j+2)*xj*dmft_%weiss_green%matsubara_t(j)
    end do
    dmft_%self_energy%retarded(1,1)=dmft_%self_energy_T%c21(1,1)-dmft_%self_energy_T%c12(1,1)
    dmft_%self_energy%lesser(1,1)=dmft_%self_energy_T%c12(1,1)
    dmft_%self_energy%left_mixing(1,:)=dmft_%self_energy_T%c13(1,:)
    
  end subroutine initialize_self_energy_ipt
  
  
  subroutine noneq_ipt(parm_,dmft_)
    type(parm), intent(in)     :: parm_
    type(dmft), intent(inout)  :: dmft_
    type(KB)                   :: kernel
    double precision           :: t1, t2
    integer                    :: i, j, n
    
    ! second-order perturbation in U at half filling
    ! self_energy(t,t') = U(t)*U(t')*G0(t,t')*G0(t',t)*G0(t,t')
    n=dmft_%time_step
    do j=1, n
       t2=dble(j-1)*parm_%dt
       t1=dble(n-1)*parm_%dt
       dmft_%self_energy_T%c12(n,j)=U(parm_,t1)*U(parm_,t2)*dmft_%weiss_green_T%c12(n,j)*dmft_%weiss_green_T%c21(j,n)*dmft_%weiss_green_T%c12(n,j)
       dmft_%self_energy_T%c21(n,j)=U(parm_,t1)*U(parm_,t2)*dmft_%weiss_green_T%c21(n,j)*dmft_%weiss_green_T%c12(j,n)*dmft_%weiss_green_T%c21(n,j)
    end do
    t2=dble(n-1)*parm_%dt
    do i=1, n-1
       t1=dble(i-1)*parm_%dt
       dmft_%self_energy_T%c12(i,n)=U(parm_,t1)*U(parm_,t2)*dmft_%weiss_green_T%c12(i,n)*dmft_%weiss_green_T%c21(n,i)*dmft_%weiss_green_T%c12(i,n)
       dmft_%self_energy_T%c21(i,n)=U(parm_,t1)*U(parm_,t2)*dmft_%weiss_green_T%c21(i,n)*dmft_%weiss_green_T%c12(n,i)*dmft_%weiss_green_T%c21(i,n)
    end do
    t1=dble(n-1)*parm_%dt
    dmft_%self_energy_T%c13(n,:)=U(parm_,t1)*parm_%U_i*dmft_%weiss_green_T%c13(n,:)*dmft_%weiss_green_T%c31(:,n)*dmft_%weiss_green_T%c13(n,:)
    t2=dble(n-1)*parm_%dt
    dmft_%self_energy_T%c31(:,n)=parm_%U_i*U(parm_,t2)*dmft_%weiss_green_T%c31(:,n)*dmft_%weiss_green_T%c13(n,:)*dmft_%weiss_green_T%c31(:,n)
    
    ! Kadanoff-Baym self-energy <= contour-ordered self-energy
    do j=1, n
       dmft_%self_energy%retarded(n,j)=dmft_%self_energy_T%c21(n,j)-dmft_%self_energy_T%c12(n,j)
       dmft_%self_energy%lesser(n,j)=dmft_%self_energy_T%c12(n,j)
    end do
    do i=1, n-1
       dmft_%self_energy%lesser(i,n)=dmft_%self_energy_T%c12(i,n)
    end do
    dmft_%self_energy%left_mixing(n,:)=dmft_%self_energy_T%c13(n,:)
    
    ! solve the Impurity Dyson equation: G = G0+G0*self_energy*G
    ! K=G0*self_energy
    call allocate_KB(parm_,kernel)
    call convolute_KB(parm_,n,dmft_%weiss_green,dmft_%self_energy,kernel)
    
    ! G=[1-K]^{-1}*G0
    call Volterra_int(parm_,n,dmft_%weiss_green,kernel,dmft_%local_green)
    call deallocate_KB(kernel)
    
  end subroutine noneq_ipt
  
  
end module IPT_MOD


==> anc/fortran/src/main.f90 <==
!----------------------------------------------------------------------------
!
!  author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>
!
!          Department of Physics, University of Tokyo
!
!  date:   February 28, 2013
!
!----------------------------------------------------------------------------
program NONEQ_DMFT_HUBBARD_IPT
  
  use PARM_MOD
  use DMFT_MOD
  use EQ_DMFT_MOD
  use NONEQ_DMFT_MOD
  implicit none
  
  type(parm) :: parm_
  type(dmft) :: dmft_
  
  call set_parm(parm_)
  call construct_dmft(parm_,dmft_)
  call initialize_output_file()
  call start_eq_dmft(parm_,dmft_)
  call start_noneq_dmft(parm_,dmft_)
  call destruct_dmft(parm_,dmft_)
  
end program NONEQ_DMFT_HUBBARD_IPT



==> anc/fortran/src/noneq-dmft.f90 <==
!----------------------------------------------------------------------------
!
!  author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>
!
!          Department of Physics, University of Tokyo
!
!  date:   February 28, 2013
!
!----------------------------------------------------------------------------
module NONEQ_DMFT_MOD
  
  use CONST_MOD
  use PARM_MOD
  use DMFT_MOD
  use GREEN_MOD
  use IPT_MOD
  use INTEGRAL_MOD
  implicit none
  
  private
  public :: start_noneq_dmft
  
contains
  
  subroutine start_noneq_dmft(parm_,dmft_)
    type(parm), intent(in)        :: parm_
    type(dmft), intent(inout)     :: dmft_
    integer                       :: n ! time step
    integer                       :: i, j
    
    do n=2, parm_%N_t+1 ! maximum time is t=t_{n}=(n-1)*dt
       dmft_%converged=.false.
       dmft_%G0_diff=1.d0
       dmft_%iteration=1
       dmft_%time_step=n
       call initialize_noneq_green(parm_,dmft_)
       write (*,'(A,f15.10)') 't =', dble(n-1)*parm_%dt
       
       ! nonequilibrium DMFT self-consistency loop
       do while(.not. dmft_%converged .and. dmft_%iteration<=parm_%N_iter)
          call noneq_impurity_solution(parm_,dmft_)
          call noneq_dmft_self_consistency(parm_,dmft_)
          dmft_%iteration=dmft_%iteration+1
          if (dmft_%G0_diff<=parm_%tolerance) then
             dmft_%converged=.true.
             write (*,'(A)') 'Nonequilibrium DMFT is converged'
          end if
          if (dmft_%G0_diff>parm_%tolerance .and. dmft_%iteration>parm_%N_iter) then
             write (*,'(A)') 'Nonequilibrium DMFT is NOT converged !!!!!'
          end if
       end do
       
       ! d/dt G0_{old} <= d/dt G0_{new}
       call deallocate_KB_derivative(dmft_%weiss_green_der)
       call allocate_KB_derivative(parm_,dmft_%weiss_green_der,n)
       do i=1, n
          dmft_%weiss_green_der%retarded(i)=dmft_%weiss_green_der_new%retarded(i)
          dmft_%weiss_green_der%lesser(i)=dmft_%weiss_green_der_new%lesser(i)
       end do
       do j=1, parm_%N_tau+1
          dmft_%weiss_green_der%left_mixing(j)=dmft_%weiss_green_der_new%left_mixing(j)
       end do
       call deallocate_KB_derivative(dmft_%weiss_green_der_new)
       call allocate_KB_derivative(parm_,dmft_%weiss_green_der_new,n+1)
       
       call measure_density(parm_,dmft_)
       call measure_double_occupancy(parm_,dmft_)
       call measure_kinetic_energy(parm_,dmft_)
       call measure_interaction_energy(parm_,dmft_)
       call measure_total_energy(parm_,dmft_)
    end do
    
  end subroutine start_noneq_dmft
  
  
  subroutine noneq_impurity_solution(parm_,dmft_)
    type(parm), intent(in)       :: parm_
    type(dmft), intent(inout)    :: dmft_
    
    if (parm_%solver=='IPT') then
       call noneq_ipt(parm_,dmft_)
    end if
    
  end subroutine noneq_impurity_solution
  
  
  subroutine noneq_dmft_self_consistency(parm_,dmft_)
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    type(KB)                        :: kernel
    integer                         :: i, j, k, n
    complex(kind(0d0)), allocatable :: h(:)
    
    n=dmft_%time_step
    
    if (parm_%dos=='semicircular') then
       ! solve the lattice Dyson equation: id/dt G0(t,t')-G*G0(t,t')=delta(t,t')
       allocate(h(n))
       h(:)=0.d0
       call Volterra_intdiff(parm_,n,h,dmft_%local_green,dmft_%weiss_green_new,dmft_%weiss_green_der,dmft_%weiss_green_der_new)
       deallocate(h)
    end if
    
    ! evaluate |G0_{new}-G0_{old}|
    dmft_%G0_diff=0.d0
    do j=1, n
       dmft_%G0_diff=dmft_%G0_diff+abs(dmft_%weiss_green_new%retarded(n,j)-dmft_%weiss_green%retarded(n,j))
       dmft_%G0_diff=dmft_%G0_diff+abs(dmft_%weiss_green_new%lesser(n,j)-dmft_%weiss_green%lesser(n,j))
    end do
    do j=1, parm_%N_tau+1
       dmft_%G0_diff=dmft_%G0_diff+abs(dmft_%weiss_green_new%left_mixing(n,j)-dmft_%weiss_green%left_mixing(n,j))
    end do
    do i=1, n-1
       dmft_%G0_diff=dmft_%G0_diff+abs(dmft_%weiss_green_new%lesser(i,n)-dmft_%weiss_green%lesser(i,n))
    end do
    write (*,'(A,I2)') '  Iteration #', dmft_%iteration
    write (*,'(A,f15.10)') ' |G0_new-G0_old| =', dmft_%G0_diff
    
    ! G0_{old} <= G0_{new}
    do j=1, n
       dmft_%weiss_green%retarded(n,j)=dmft_%weiss_green_new%retarded(n,j)
       dmft_%weiss_green%lesser(n,j)=dmft_%weiss_green_new%lesser(n,j)
    end do
    do i=1, n-1
       dmft_%weiss_green%lesser(i,n)=dmft_%weiss_green_new%lesser(i,n)
    end do
    dmft_%weiss_green%left_mixing(n,:)=dmft_%weiss_green_new%left_mixing(n,:)
    
    ! Kadanoff-Baym G0 => contour-ordered G0
    do j=1, n
       dmft_%weiss_green_T%c12(n,j)=dmft_%weiss_green%lesser(n,j)
       dmft_%weiss_green_T%c21(n,j)=dmft_%weiss_green%lesser(n,j)+dmft_%weiss_green%retarded(n,j)
    end do
    do i=1, n-1
       dmft_%weiss_green_T%c12(i,n)=dmft_%weiss_green%lesser(i,n)
       dmft_%weiss_green_T%c21(i,n)=dmft_%weiss_green%lesser(i,n)-conjg(dmft_%weiss_green%retarded(n,i))
    end do
    do j=1, parm_%N_tau+1
       dmft_%weiss_green_T%c13(n,j)=dmft_%weiss_green%left_mixing(n,j)
    end do
    do i=1, parm_%N_tau+1
       dmft_%weiss_green_T%c31(i,n)=conjg(dmft_%weiss_green%left_mixing(n,parm_%N_tau-i+2))
    end do
    
    ! Hermite conjugate
    do j=1, n
       dmft_%weiss_green_T%c12(n,j)=0.5d0*(dmft_%weiss_green_T%c12(n,j)-conjg(dmft_%weiss_green_T%c12(j,n)))
       dmft_%weiss_green_T%c21(n,j)=0.5d0*(dmft_%weiss_green_T%c21(n,j)-conjg(dmft_%weiss_green_T%c21(j,n)))
    end do
    do i=1, n-1
       dmft_%weiss_green_T%c12(i,n)=-conjg(dmft_%weiss_green_T%c12(n,i))
       dmft_%weiss_green_T%c21(i,n)=-conjg(dmft_%weiss_green_T%c21(n,i))
    end do
    do j=1, parm_%N_tau+1
       dmft_%weiss_green_T%c13(n,j)=0.5d0*(dmft_%weiss_green_T%c13(n,j)+conjg(dmft_%weiss_green_T%c31(parm_%N_tau-j+2,n)))
    end do
    do i=1, parm_%N_tau+1
       dmft_%weiss_green_T%c31(i,n)=conjg(dmft_%weiss_green_T%c13(n,parm_%N_tau-i+2))
    end do
    
  end subroutine noneq_dmft_self_consistency
  
  
  subroutine initialize_noneq_green(parm_,dmft_)
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    integer                         :: i, j, k, n
    complex(kind(0d0)), allocatable :: SxG(:)
    
    n=dmft_%time_step
    ! initialize G0(t,t') and G(t,t')
    if (n==2) then
       dmft_%weiss_green%retarded(1,1)=-xj
       dmft_%local_green%retarded(1,1)=-xj
       dmft_%weiss_green_new%retarded(1,1)=-xj
       do j=1, parm_%N_tau+1
          dmft_%weiss_green%left_mixing(1,j)=-xj*dmft_%weiss_green%matsubara_t(parm_%N_tau-j+2)
          dmft_%local_green%left_mixing(1,j)=-xj*dmft_%local_green%matsubara_t(parm_%N_tau-j+2)
          dmft_%weiss_green_new%left_mixing(1,j)=-xj*dmft_%weiss_green%matsubara_t(parm_%N_tau-j+2)
       end do
       dmft_%weiss_green%lesser(1,1)=-xj*dmft_%weiss_green%matsubara_t(parm_%N_tau+1)
       dmft_%local_green%lesser(1,1)=-xj*dmft_%local_green%matsubara_t(parm_%N_tau+1)
       dmft_%weiss_green_new%lesser(1,1)=-xj*dmft_%weiss_green%matsubara_t(parm_%N_tau+1)
       
       if (parm_%dos=='semicircular') then
          ! initialize d/dt G0(t,t') = -i*(G*G0)(t,t')
          dmft_%weiss_green_der%retarded(1)=0.d0
          dmft_%weiss_green_der%left_mixing(:)=0.d0
          allocate(SxG(parm_%N_tau+1))
          do j=1, parm_%N_tau+1
             do k=1, j
                SxG(k)=dmft_%local_green%left_mixing(1,k)*dmft_%weiss_green%matsubara_t(parm_%N_tau+k-j+1)
             end do
             dmft_%weiss_green_der%left_mixing(j)=dmft_%weiss_green_der%left_mixing(j)+xj*parm_%dtau*trapezoid_z(SxG,1,j)
             do k=j, parm_%N_tau+1
                SxG(k)=dmft_%local_green%left_mixing(1,k)*dmft_%weiss_green%matsubara_t(k-j+1)
             end do
             dmft_%weiss_green_der%left_mixing(j)=dmft_%weiss_green_der%left_mixing(j)-xj*parm_%dtau*trapezoid_z(SxG,j,parm_%N_tau+1)
          end do
          do k=1, parm_%N_tau+1
             SxG(k)=dmft_%local_green%left_mixing(1,k)*conjg(dmft_%weiss_green%left_mixing(1,parm_%N_tau-k+2))
          end do
          dmft_%weiss_green_der%lesser(1)=-xj*(-xj)*parm_%dtau*trapezoid_z(SxG,1,parm_%N_tau+1)
          deallocate(SxG)
       end if
       
       ! guess G0(t,t') in the next step
       do j=1, n
          dmft_%weiss_green%retarded(n,j)=dmft_%weiss_green%retarded(1,1)
       end do
       do j=1, parm_%N_tau+1
          dmft_%weiss_green%left_mixing(n,j)=dmft_%weiss_green%left_mixing(1,j)
       end do
       do j=1, n
          dmft_%weiss_green%lesser(n,j)=dmft_%weiss_green%lesser(1,1)
       end do
       do i=1, n-1
          dmft_%weiss_green%lesser(i,n)=dmft_%weiss_green%lesser(1,1)
       end do
       
       ! contour-ordered G0 <= Kadanoff-Baym G0
       do j=1, n
          do i=1, n
             dmft_%weiss_green_T%c12(i,j)=dmft_%weiss_green%lesser(i,j)
             dmft_%weiss_green_T%c21(i,j)=dmft_%weiss_green%lesser(i,j)-xj
          end do
       end do
       do j=1, parm_%N_tau+1
          do i=1, n
             dmft_%weiss_green_T%c13(i,j)=-xj*dmft_%weiss_green%matsubara_t(parm_%N_tau-j+2)
             dmft_%weiss_green_T%c31(j,i)=xj*dmft_%weiss_green%matsubara_t(j)
          end do
       end do
    else if (n>=3) then
       ! guess G0(t,t') in the next step by quadratic extrapolation
       dmft_%weiss_green%retarded(n,n)=-xj
       do k=1, n-2
          dmft_%weiss_green%retarded(n,k)=2.d0*dmft_%weiss_green%retarded(n-1,k)-dmft_%weiss_green%retarded(n-2,k)
       end do
       dmft_%weiss_green%retarded(n,n-1)=0.5d0*(dmft_%weiss_green%retarded(n,n)+dmft_%weiss_green%retarded(n,n-2))
       do k=1, parm_%N_tau+1
          dmft_%weiss_green%left_mixing(n,k)=2.d0*dmft_%weiss_green%left_mixing(n-1,k)-dmft_%weiss_green%left_mixing(n-2,k)
       end do
       do k=1, n-1
          dmft_%weiss_green%lesser(n,k)=2.d0*dmft_%weiss_green%lesser(n-1,k)-dmft_%weiss_green%lesser(n-2,k)
          dmft_%weiss_green%lesser(k,n)=2.d0*dmft_%weiss_green%lesser(k,n-1)-dmft_%weiss_green%lesser(k,n-2)
       end do
       dmft_%weiss_green%lesser(n,n)=2.d0*dmft_%weiss_green%lesser(n-1,n-1)-dmft_%weiss_green%lesser(n-2,n-2)
       
       ! contour-ordered G0 <= Kadanoff-Baym G0
       do k=1, n-1
          dmft_%weiss_green_T%c12(n,k)=dmft_%weiss_green%lesser(n,k)
          dmft_%weiss_green_T%c12(k,n)=dmft_%weiss_green%lesser(k,n)
          dmft_%weiss_green_T%c21(n,k)=dmft_%weiss_green%lesser(n,k)+dmft_%weiss_green%retarded(n,k)
          dmft_%weiss_green_T%c21(k,n)=dmft_%weiss_green%lesser(k,n)-conjg(dmft_%weiss_green%retarded(n,k))
       end do
       dmft_%weiss_green_T%c12(n,n)=dmft_%weiss_green%lesser(n,n)
       dmft_%weiss_green_T%c21(n,n)=dmft_%weiss_green%lesser(n,n)-xj
       do k=1, parm_%N_tau+1
          dmft_%weiss_green_T%c13(n,k)=dmft_%weiss_green%left_mixing(n,k)
          dmft_%weiss_green_T%c31(k,n)=conjg(dmft_%weiss_green%left_mixing(n,parm_%N_tau-k+2))
       end do
    end if
    
  end subroutine initialize_noneq_green
  
  
  subroutine measure_density(parm_,dmft_)
    !  n(t)=<c^+(t)c(t)>
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    integer                         :: n
    double precision                :: t
    
    n=dmft_%time_step
    t=dble(n-1)*parm_%dt
    dmft_%density(n)=imag(dmft_%local_green%lesser(n,n))
    
    open (unit=7, file='density', status='old', action='write', position='append')
    write (7,'(f15.10,f15.10)') t, dmft_%density(n)
    close (7)
    
  end subroutine measure_density
  
  
  subroutine measure_double_occupancy(parm_,dmft_)
    !  d(t)=<n_up(t)*n_do(t)>
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    integer                         :: j, k, n
    double precision                :: t
    complex(kind(0d0)), allocatable :: SxG(:)
    
    n=dmft_%time_step
    t=dble(n-1)*parm_%dt
    ! d(t)=n_up(t)*n_do(t)-i/U*[self_energy*G]^{<}(t,t)
    !     =n_up(t)*n_do(t)-i/U*[self_energy^{R}*G^{<}+self_energy^{<}*G^{A}+self_energy^{Left}*G^{Right}](t,t)
    if (U(parm_,t)==0.d0) then
       dmft_%double_occupancy(n)=dmft_%density(n)**2
    else
       dmft_%double_occupancy(n)=dmft_%density(n)**2
       allocate(SxG(max(parm_%N_tau+1,n)))
       do k=1, parm_%N_tau+1
          SxG(k)=dmft_%self_energy%left_mixing(n,k)*conjg(dmft_%local_green%left_mixing(n,parm_%N_tau-k+2))
       end do
       dmft_%double_occupancy(n)=dmft_%double_occupancy(n)+1.d0/U(parm_,t)*parm_%dtau*imag((-xj)*trapezoid_z(SxG,1,parm_%N_tau+1))
       do k=1, n
          SxG(k)=dmft_%self_energy%retarded(n,k)*dmft_%local_green%lesser(k,n)
       end do
       dmft_%double_occupancy(n)=dmft_%double_occupancy(n)+1.d0/U(parm_,t)*parm_%dt*imag(trapezoid_z(SxG,1,n))
       do k=1, n
          SxG(k)=dmft_%self_energy%lesser(n,k)*conjg(dmft_%local_green%retarded(n,k))
       end do
       dmft_%double_occupancy(n)=dmft_%double_occupancy(n)+1.d0/U(parm_,t)*parm_%dt*imag(trapezoid_z(SxG,1,n))
       deallocate(SxG)
    end if
    
    open (unit=7, file='double-occupancy', status='old', action='write', position='append')
    write (7,'(f15.10,f15.10)') t, dmft_%double_occupancy(n)
    close (7)
    
  end subroutine measure_double_occupancy
  
  
  subroutine measure_kinetic_energy(parm_,dmft_)
    !  E_{kin}(t)=2\sum_{k} E(k)<c_{k}^+(t)c_{k}(t)>
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    integer                         :: k, n
    double precision                :: t
    complex(kind(0d0)), allocatable :: GxG(:)
    
    n=dmft_%time_step
    t=dble(n-1)*parm_%dt
    dmft_%kinetic_energy(n)=0.d0
    
    if (parm_%dos=='semicircular') then
       ! E_{kin}(t)=2*Im[G^{R}*G^{<}+G^{<}*G^{A}+G^{Left}*G^{Right}](t,t)
       allocate(GxG(max(parm_%N_tau+1,n)))
       do k=1, parm_%N_tau+1
          GxG(k)=dmft_%local_green%left_mixing(n,k)*conjg(dmft_%local_green%left_mixing(n,parm_%N_tau-k+2))
       end do
       dmft_%kinetic_energy(n)=dmft_%kinetic_energy(n)+2.d0*parm_%dtau*imag((-xj)*trapezoid_z(GxG,1,parm_%N_tau+1))
       do k=1, n
          GxG(k)=dmft_%local_green%retarded(n,k)*dmft_%local_green%lesser(k,n)
       end do
       dmft_%kinetic_energy(n)=dmft_%kinetic_energy(n)+2.d0*parm_%dt*imag(trapezoid_z(GxG,1,n))
       do k=1, n
          GxG(k)=dmft_%local_green%lesser(n,k)*conjg(dmft_%local_green%retarded(n,k))
       end do
       dmft_%kinetic_energy(n)=dmft_%kinetic_energy(n)+2.d0*parm_%dt*imag(trapezoid_z(GxG,1,n))
       deallocate(GxG)
    end if
    
    open (unit=7, file='kinetic-energy', status='old', action='write', position='append')
    write (7,'(f15.10,f15.10)') t, dmft_%kinetic_energy(n)
    close (7)
    
  end subroutine measure_kinetic_energy
  
  
  subroutine measure_interaction_energy(parm_,dmft_)
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    integer                         :: n
    double precision                :: t
    
    n=dmft_%time_step
    t=dble(n-1)*parm_%dt
    open (unit=7, file='interaction-energy', status='old', action='write', position='append')
    write (7,'(f15.10,f15.10)') t, U(parm_,t)*(dmft_%double_occupancy(n)-dmft_%density(n)+0.25d0)
    close (7)
    
  end subroutine measure_interaction_energy
  
  
  subroutine measure_total_energy(parm_,dmft_)
    type(parm), intent(in)          :: parm_
    type(dmft), intent(inout)       :: dmft_
    integer                         :: n
    double precision                :: t
    
    n=dmft_%time_step
    t=dble(n-1)*parm_%dt
    open (unit=7, file='total-energy', status='old', action='write', position='append')
    write (7,'(f15.10,f15.10)') t, dmft_%kinetic_energy(n)+U(parm_,t)*(dmft_%double_occupancy(n)-dmft_%density(n)+0.25d0)
    close (7)
    
  end subroutine measure_total_energy
  
  
end module NONEQ_DMFT_MOD


==> anc/fortran/src/parm.f90 <==
!----------------------------------------------------------------------------
!
!  author: Naoto Tsuji <tsuji@cms.phys.s.u-tokyo.ac.jp>
!
!          Department of Physics, University of Tokyo
!
!  date:   February 28, 2013
!
!----------------------------------------------------------------------------
module PARM_MOD
  
  use CONST_MOD
  implicit none
  
  private
  public :: set_parm, U
  
  type, public :: parm
     character(100)     :: dos              ! density of states
     double precision   :: e2               ! <e^2>=\int de D(e)*e^2
     double precision   :: temperature      ! temperature of the initial thermal state
     double precision   :: beta             ! inverse temperature (beta=1/temperature)
     double precision   :: t_max            ! maximum time up to which the system evolves
     double precision   :: U_i              ! initial value of the interaction parameter U
     double precision   :: U_f              ! interaction quench from U=U_i to U_f
     integer            :: N_tau            ! # of imaginary-time steps
     integer            :: N_t              ! # of real-time steps
     integer            :: N_e              ! # of energy steps
     integer            :: N_iter           ! # of maximum iterations of DMFT self-consistency
     double precision   :: dtau             ! dtau=beta/N_tau
     double precision   :: dt               ! dt=t_max/N_t
     double precision   :: tolerance        ! tolerance for DMFT convergence
     character(100)     :: solver           ! impurity solver
  end type parm
  
contains
  
  subroutine set_parm(parm_)
    type(parm), intent(inout) :: parm_
    character(100)            :: arg
    integer                   :: n_arg
    
    call getarg(1,parm_%dos)
    if (parm_%dos=='semicircular') then
       parm_%e2=1.d0
    end if
    call getarg(2,arg)
    read(arg,*) parm_%beta
    parm_%temperature=1.d0/parm_%beta
    call getarg(3,arg)
    read(arg,*) parm_%t_max
    call getarg(4,arg)
    read(arg,*) parm_%U_i
    call getarg(5,arg)
    read(arg,*) parm_%U_f
    call getarg(6,arg)
    read(arg,*) parm_%N_tau
    parm_%dtau=parm_%beta/dble(parm_%N_tau)
    call getarg(7,arg)
    read(arg,*) parm_%N_t
    parm_%dt=parm_%t_max/dble(parm_%N_t)
    call getarg(8,arg)
    read(arg,*) parm_%N_e
    call getarg(9,arg)
    read(arg,*) parm_%N_iter
    call getarg(10,arg)
    read(arg,*) parm_%tolerance
    call getarg(11,parm_%solver)
  end subroutine set_parm
  
  
  double precision function U(parm_,t)
    type(parm), intent(in)       :: parm_
    double precision, intent(in) :: t
    
    U=parm_%U_f
    
  end function U
  
  
end module PARM_MOD

